Invertible bimodule categories and generalized Schur orthogonality

The Schur orthogonality relations are a cornerstone in the representation theory of groups. We utilize a generalization to weak Hopf algebras to provide a new, readily verifiable condition on the skeletal data for deciding whether a given bimodule category is invertible and therefore defines a Morita equivalence. As a first application, we provide an algorithm for the construction of the full skeletal data of the invertible bimodule category associated to a given module category, which is obtained in a unitary gauge when the underlying categories are unitary. As a second application, we show that our condition for invertibility is equivalent to the notion of MPO-injectivity, thereby closing an open question concerning tensor network representations of string-net models exhibiting topological order. We discuss applications to generalized symmetries, including a generalized Wigner-Eckart theorem.

==> anc/Functions.m <==
(* ::Package:: *)

(* ::Section::Closed:: *)
(*Formatting etc.*)


polarForm=Expand[#/.z_?NumericQ:>Abs[z] Exp[I Arg[z]]]&;


(* ::Section::Closed:: *)
(*Helpful definitions*)


Unprotect[Abs,Conjugate,Power];
Abs[\[Phi][a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]]:=1
Conjugate[\[Phi][a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]]:=1/\[Phi][a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]

Abs[\[Phi][a_,b_][c_][\[Alpha]0_,\[Beta]0_]]:=1
Conjugate[\[Phi][a_,b_][c_][\[Alpha]0_,\[Beta]0_]]:=1/\[Phi][a,b][c][\[Alpha]0,\[Beta]0]

Abs[\[CurlyPhi][x_][a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]]:=1
Conjugate[\[CurlyPhi][x_][a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]]:=1/\[CurlyPhi][x][a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]

\[CurlyPhi][x_][a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]^y_/;(y<0||y>=x):=\[CurlyPhi][x][a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]^Mod[y,x]

Abs[\[CurlyPhi][x_][a_,b_][c_][\[Alpha]0_,\[Beta]0_]]:=1
Conjugate[\[CurlyPhi][x_][a_,b_][c_][\[Alpha]0_,\[Beta]0_]]:=1/\[CurlyPhi][x][a,b][c][\[Alpha]0,\[Beta]0]

\[CurlyPhi][x_][a_,b_][c_][\[Alpha]0_,\[Beta]0_]^y_/;(y<0||y>=x):=\[CurlyPhi][x][a,b][c][\[Alpha]0,\[Beta]0]^Mod[y,x]

Abs[\[Phi][a_,b_][c_]]:=1
Conjugate[\[Phi][a_,b_][c_]]:=1/\[Phi][a,b][c]
Protect[Abs,Conjugate,Power];


coeff[v_,basis_]:=Switch[!FreeQ[basis,Plus]||!FreeQ[basis,Times],True,
Block[{stdbasis,M,sol},
stdbasis=Variables[basis];
M=Table[coeff[x,stdbasis],{x,basis}];
sol=LinearSolve[Transpose[M],coeff[v,stdbasis]];
Return[sol]
]
,
False,
Table[Coefficient[v,x],{x,basis}]
];(*Assume orthogonal basis*)


(* ::Section::Closed:: *)
(*Fusion Rings*)


fusionProduct[a_,b_]/;ContainsAll[obsC,{a,b}]:=fusionProduct[a,b]=Select[obsC,V[a,b][#]!=0&]
fusionProduct[a_,b_]/;ContainsAll[obsD,{a,b}]:=fusionProduct[a,b]=Select[obsD,V[a,b][#]!=0&]
fusionProduct[a_,b_]/;((MemberQ[obsC,a]&&MemberQ[obsM,b])||(MemberQ[obsM,a]&&MemberQ[obsD,b])):=fusionProduct[a,b]=Select[obsM,V[a,b][#]!=0&]

If[!ValueQ[unitC],unitC:=unitC=Do[If[DeleteDuplicates[Flatten[Table[fusionProduct[a,u]=={a}==fusionProduct[u,a],{a,obsC}]]]=={True},Return[u]],{u,obsC}]];
If[!ValueQ[unitD],unitD:=unitD=Do[If[DeleteDuplicates[Flatten[Table[fusionProduct[a,u]=={a}==fusionProduct[u,a],{a,obsD}]]]=={True},Return[u]],{u,obsD}]];

dim[a_,A_]/;MemberQ[A,a]:=dim[a,A]=Module[{d0,dimeqs,dimsol,da},
dimeqs=Join[
Outer[d0[#1]d0[#2]==Sum[V[#1,#2][x]d0[x],{x,fusionProduct[#1,#2]}]&,A,A]//Flatten
,d0[#]>=1&/@A];
da:=d0[a]//.Solve[dimeqs][[1]]//RootReduce//FullSimplify//ToRadicals;
Return[da]];

dim[a_]/;MemberQ[obsC,a]:=dim[a,obsC]
dim[a_]/;MemberQ[obsD,a]:=dim[a,obsD]

dim[a_]/;MemberQ[obsM,a]:=dim[a]=Module[{d0,dimeqs,dimsol,da},
dimeqs=Join[
Outer[dim[#1]d0[#2]==Sum[V[#1,#2][x]d0[x],{x,fusionProduct[#1,#2]}]&,obsC,obsM]//Flatten
,d0[#]>=1&/@obsM,{Total[d0[#]^2&/@obsM]==dtot["C"]^2}];
da:=d0[a]//.Solve[dimeqs][[1]]//RootReduce//FullSimplify//ToRadicals;
Return[da]];

dtot["C"|0]:=Sqrt[Total[dim[#]^2&/@obsC]]//RootReduce//FullSimplify//ToRadicals
dtot["D"|4]:=Sqrt[Total[dim[#]^2&/@obsD]]//RootReduce//FullSimplify//ToRadicals

dual[a_]/;MemberQ[obsC,a]:=Module[{v=Abs[V[a,#][unitC]]&/@obsC},obsC[[Position[v,1][[1,1]]]]]
dual[a_]/;MemberQ[obsD,a]:=Module[{v=Abs[V[a,#][unitD]]&/@obsD},obsD[[Position[v,1][[1,1]]]]]


fusionTable[A_,B_]:=Module[{fp},
TableForm[
Table[
fp=Flatten[Table[ConstantArray[c,V[a,b][c]],{c,fusionProduct[a,b]}]];
If[Length[fp]==1,objNames[fp[[1]]],CirclePlus@@(objNames[#]&/@fp)]
,{a,A},{b,B}]
,
TableHeadings->{objNames[#]&/@A,objNames[#]&/@B},TableAlignments->Center]
]

fusionTable["C"]:=fusionTable[obsC,obsC]
fusionTable["L"]:=fusionTable[obsC,obsM]
fusionTable["R"]:=fusionTable[obsM,obsD]
fusionTable["D"]:=fusionTable[obsD,obsD]


(* ::Section:: *)
(*F-symbols*)


F[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]:=0

F[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]/;MemberQ[obsC,a]&&MemberQ[obsC,b]&&MemberQ[obsC,c]&&MemberQ[fusionProduct[a,b],e]&&MemberQ[fusionProduct[b,c],f]&&MemberQ[Intersection[fusionProduct[e,c],fusionProduct[a,f]],d]&&\[Alpha]0<=V[a,b][e]&&\[Beta]0<=V[e,c][d]&&\[Mu]0<=V[b,c][f]&&\[Nu]0<=V[a,f][d]:=F[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]=
X0[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]//.FData[0]

F[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]/;MemberQ[obsC,a]&&MemberQ[obsC,b]&&MemberQ[obsM,c]&&MemberQ[fusionProduct[a,b],e]&&MemberQ[fusionProduct[b,c],f]&&MemberQ[Intersection[fusionProduct[e,c],fusionProduct[a,f]],d]&&\[Alpha]0<=V[a,b][e]&&\[Beta]0<=V[e,c][d]&&\[Mu]0<=V[b,c][f]&&\[Nu]0<=V[a,f][d]:=F[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]=
X0[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]//.FData[1]

F[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]/;MemberQ[obsC,a]&&MemberQ[obsM,b]&&MemberQ[obsD,c]&&MemberQ[fusionProduct[a,b],e]&&MemberQ[fusionProduct[b,c],f]&&MemberQ[Intersection[fusionProduct[e,c],fusionProduct[a,f]],d]&&\[Alpha]0<=V[a,b][e]&&\[Beta]0<=V[e,c][d]&&\[Mu]0<=V[b,c][f]&&\[Nu]0<=V[a,f][d]:=F[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]=
X0[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]//.FData[2]

F[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]/;MemberQ[obsM,a]&&MemberQ[obsD,b]&&MemberQ[obsD,c]&&MemberQ[fusionProduct[a,b],e]&&MemberQ[fusionProduct[b,c],f]&&MemberQ[Intersection[fusionProduct[e,c],fusionProduct[a,f]],d]&&\[Alpha]0<=V[a,b][e]&&\[Beta]0<=V[e,c][d]&&\[Mu]0<=V[b,c][f]&&\[Nu]0<=V[a,f][d]:=F[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]=
X0[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]//.FData[3]

F[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]/;MemberQ[obsD,a]&&MemberQ[obsD,b]&&MemberQ[obsD,c]&&MemberQ[fusionProduct[a,b],e]&&MemberQ[fusionProduct[b,c],f]&&MemberQ[Intersection[fusionProduct[e,c],fusionProduct[a,f]],d]&&\[Alpha]0<=V[a,b][e]&&\[Beta]0<=V[e,c][d]&&\[Mu]0<=V[b,c][f]&&\[Nu]0<=V[a,f][d]:=F[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]=
X0[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]//.FData[4]

Fs[A_,B_,C_]:=Table[F[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0],{a,A},{b,B},{c,C},{e,fusionProduct[a,b]},{f,fusionProduct[b,c]},{d,Intersection[fusionProduct[a,f],fusionProduct[e,c]]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,V[e,c][d]},{\[Mu]0,V[b,c][f]},{\[Nu]0,V[a,f][d]}]//Flatten

newF[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]:=Sum[
Q[a,f][d][\[Tau]0,\[Nu]0]Q[b,c][f][\[Sigma]0,\[Mu]0]Conjugate[Q[e,c][d][\[Delta]0,\[Beta]0]Q[a,b][e][\[Gamma]0,\[Alpha]0]]F[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0],{\[Gamma]0,V[a,b][e]},{\[Delta]0,V[e,c][d]},{\[Tau]0,V[a,f][d]},{\[Sigma]0,V[b,c][f]}
]
newFs[A_,B_,C_]:=Table[newF[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0],{a,A},{b,B},{c,C},{e,fusionProduct[a,b]},{f,fusionProduct[b,c]},{d,Intersection[fusionProduct[a,f],fusionProduct[e,c]]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,V[e,c][d]},{\[Mu]0,V[b,c][f]},{\[Nu]0,V[a,f][d]}]//Flatten
Q[a_,b_][c_][\[Alpha]0_,\[Beta]0_]/;V[a,b][c]==1:=\[Phi][a,b][c]

Fs["C"|0]:=Fs[obsC,obsC,obsC]
Fs["L"|1]:=Fs[obsC,obsC,obsM]
Fs["\[CapitalOmega]"|2]:=Fs[obsC,obsM,obsD]
Fs["R"|3]:=Fs[obsM,obsD,obsD]
Fs["D"|4]:=Fs[obsD,obsD,obsD]

newFs["C"|0]:=newFs[obsC,obsC,obsC]
newFs["L"|1]:=newFs[obsC,obsC,obsM]
newFs["\[CapitalOmega]"|2]:=newFs[obsC,obsM,obsD]
newFs["R"|3]:=newFs[obsM,obsD,obsD]
newFs["D"|4]:=newFs[obsD,obsD,obsD]

\[Kappa][x_]/;MemberQ[obsC,x]:=F[x,dual[x],x][x][1,unitC,1][1,unitC,1]dim[x]//FullSimplify
\[Kappa][x_]/;MemberQ[obsD,x]:=F[x,dual[x],x][x][1,unitD,1][1,unitD,1]dim[x]//FullSimplify

NF[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Sigma]0_,f_,\[Tau]0_]:=NF[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0]=N[F[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0],20]

NFs[A_,B_,C_]:=Table[NF[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0],{a,A},{b,B},{c,C},{e,fusionProduct[a,b]},{f,fusionProduct[b,c]},{d,Intersection[fusionProduct[a,f],fusionProduct[e,c]]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,V[e,c][d]},{\[Mu]0,V[b,c][f]},{\[Nu]0,V[a,f][d]}]//Flatten

NFs["C"|0]:=NFs[obsC,obsC,obsC]
NFs["L"|1]:=NFs[obsC,obsC,obsM]
NFs["\[CapitalOmega]"|2]:=NFs[obsC,obsM,obsD]
NFs["R"|3]:=NFs[obsM,obsD,obsD]
NFs["D"|4]:=NFs[obsD,obsD,obsD]

N\[Kappa][x_]/;MemberQ[obsC,x]:=NF[x,dual[x],x][x][1,unitC,1][1,unitC,1]dim[x]//FullSimplify
N\[Kappa][x_]/;MemberQ[obsD,x]:=NF[x,dual[x],x][x][1,unitD,1][1,unitD,1]dim[x]//FullSimplify


leftBasis[a_,b_,c_][d_]:=Flatten[Table[{\[Alpha]0,e,\[Beta]0},{e,Select[fusionProduct[a,b],V[#,c][d]>0&]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,V[e,c][d]}],2]
rightBasis[a_,b_,c_][d_]:=Flatten[Table[{\[Sigma]0,f,\[Tau]0},{f,Select[fusionProduct[b,c],V[a,#][d]>0&]},{\[Sigma]0,V[b,c][f]},{\[Tau]0,V[a,f][d]}],2]

Fblk[a_,b_,c_][d_]:=
Table[
F[a,b,c][d][l[[1]],l[[2]],l[[3]]][r[[1]],r[[2]],r[[3]]],
{l,leftBasis[a,b,c][d]},{r,rightBasis[a,b,c][d]}
]

NFblk[a_,b_,c_][d_]:=
Table[
NF[a,b,c][d][l[[1]],l[[2]],l[[3]]][r[[1]],r[[2]],r[[3]]],
{l,leftBasis[a,b,c][d]},{r,rightBasis[a,b,c][d]}
]


(* ::Section::Closed:: *)
(*Pentagons*)


chkPent[A_,B_,C_,D_]:=(Flatten[Table[
RootReduce[
Sum[F[a5,a2,a3][a4][\[Alpha]1,a6,\[Alpha]2][\[Gamma]0,c0,\[Delta]0]F[a0,a1,c0][a4][\[Alpha]0,a5,\[Delta]0][\[Gamma]1,c1,\[Gamma]2],{\[Delta]0,V[a5,c0][a4]}]
-
Sum[F[a0,a1,a2][a6][\[Alpha]0,a5,\[Alpha]1][\[Beta]0,b0,\[Beta]1]F[a0,b0,a3][a4][\[Beta]1,a6,\[Alpha]2][\[Beta]2,c1,\[Gamma]2]F[a1,a2,a3][c1][\[Beta]0,b0,\[Beta]2][\[Gamma]0,c0,\[Gamma]1],{b0,Select[fusionProduct[a1,a2],V[a0,#][a6]>0&&V[#,a3][c1]>0&]},{\[Beta]0,V[a1,a2][b0]},{\[Beta]1,V[a0,b0][a6]},{\[Beta]2,V[b0,a3][c1]}]
]==0
,
{a0,A},{a1,B},{a2,C},{a3,D},{a5,fusionProduct[a0,a1]},{a6,fusionProduct[a5,a2]},{a4,fusionProduct[a6,a3]},{c0,fusionProduct[a2,a3]},{c1,Select[fusionProduct[a1,c0],V[a0,#][a4]>0&]},
{\[Alpha]0,V[a0,a1][a5]},{\[Alpha]1,V[a5,a2][a6]},{\[Alpha]2,V[a6,a3][a4]},{\[Gamma]0,V[a2,a3][c0]},{\[Gamma]1,V[a1,c0][c1]},{\[Gamma]2,V[a0,c1][a4]}
]]//DeleteDuplicates)

chkPent["C"|0]:=chkPent[obsC,obsC,obsC,obsC]
chkPent["L"|1]:=chkPent[obsC,obsC,obsC,obsM]

pentagonQ[A_,B_,C_,D_]:={True}==(Flatten[Table[
RootReduce[
Sum[F[a5,a2,a3][a4][\[Alpha]1,a6,\[Alpha]2][\[Gamma]0,c0,\[Delta]0]F[a0,a1,c0][a4][\[Alpha]0,a5,\[Delta]0][\[Gamma]1,c1,\[Gamma]2],{\[Delta]0,V[a5,c0][a4]}]
-
Sum[F[a0,a1,a2][a6][\[Alpha]0,a5,\[Alpha]1][\[Beta]0,b0,\[Beta]1]F[a0,b0,a3][a4][\[Beta]1,a6,\[Alpha]2][\[Beta]2,c1,\[Gamma]2]F[a1,a2,a3][c1][\[Beta]0,b0,\[Beta]2][\[Gamma]0,c0,\[Gamma]1],{b0,Select[fusionProduct[a1,a2],V[a0,#][a6]>0&&V[#,a3][c1]>0&]},{\[Beta]0,V[a1,a2][b0]},{\[Beta]1,V[a0,b0][a6]},{\[Beta]2,V[b0,a3][c1]}]
]==0
,
{a0,A},{a1,B},{a2,C},{a3,D},{a5,fusionProduct[a0,a1]},{a6,fusionProduct[a5,a2]},{a4,fusionProduct[a6,a3]},{c0,fusionProduct[a2,a3]},{c1,Select[fusionProduct[a1,c0],V[a0,#][a4]>0&]},
{\[Alpha]0,V[a0,a1][a5]},{\[Alpha]1,V[a5,a2][a6]},{\[Alpha]2,V[a6,a3][a4]},{\[Gamma]0,V[a2,a3][c0]},{\[Gamma]1,V[a1,c0][c1]},{\[Gamma]2,V[a0,c1][a4]}
]]//DeleteDuplicates)

pentagonQ["C"|0]:=pentagonQ[obsC,obsC,obsC,obsC]
pentagonQ[1]:=pentagonQ[obsC,obsC,obsC,obsM]
pentagonQ[2,1]:=pentagonQ[obsC,obsC,obsM,obsD]
pentagonQ[2,2]:=pentagonQ[obsC,obsM,obsD,obsD]
pentagonQ[3]:=pentagonQ[obsM,obsD,obsD,obsD]
pentagonQ["D"|4]:=pentagonQ[obsD,obsD,obsD,obsD]


NpentagonQ[A_,B_,C_,D_]:={True}==(Flatten[Table[
Chop[
Sum[NF[a5,a2,a3][a4][\[Alpha]1,a6,\[Alpha]2][\[Gamma]0,c0,\[Delta]0]NF[a0,a1,c0][a4][\[Alpha]0,a5,\[Delta]0][\[Gamma]1,c1,\[Gamma]2],{\[Delta]0,V[a5,c0][a4]}]
-
Sum[NF[a0,a1,a2][a6][\[Alpha]0,a5,\[Alpha]1][\[Beta]0,b0,\[Beta]1]NF[a0,b0,a3][a4][\[Beta]1,a6,\[Alpha]2][\[Beta]2,c1,\[Gamma]2]NF[a1,a2,a3][c1][\[Beta]0,b0,\[Beta]2][\[Gamma]0,c0,\[Gamma]1],{b0,Select[fusionProduct[a1,a2],V[a0,#][a6]>0&&V[#,a3][c1]>0&]},{\[Beta]0,V[a1,a2][b0]},{\[Beta]1,V[a0,b0][a6]},{\[Beta]2,V[b0,a3][c1]}]
,10^-16]==0
,
{a0,A},{a1,B},{a2,C},{a3,D},{a5,fusionProduct[a0,a1]},{a6,fusionProduct[a5,a2]},{a4,fusionProduct[a6,a3]},{c0,fusionProduct[a2,a3]},{c1,Select[fusionProduct[a1,c0],V[a0,#][a4]>0&]},
{\[Alpha]0,V[a0,a1][a5]},{\[Alpha]1,V[a5,a2][a6]},{\[Alpha]2,V[a6,a3][a4]},{\[Gamma]0,V[a2,a3][c0]},{\[Gamma]1,V[a1,c0][c1]},{\[Gamma]2,V[a0,c1][a4]}
]]//DeleteDuplicates)

NpentagonQ["C"|0]:=NpentagonQ[obsC,obsC,obsC,obsC]
NpentagonQ[1]:=NpentagonQ[obsC,obsC,obsC,obsM]
NpentagonQ[2,1]:=NpentagonQ[obsC,obsC,obsM,obsD]
NpentagonQ[2,2]:=NpentagonQ[obsC,obsM,obsD,obsD]
NpentagonQ[3]:=NpentagonQ[obsM,obsD,obsD,obsD]
NpentagonQ["D"|4]:=NpentagonQ[obsD,obsD,obsD,obsD]


(* ::Section::Closed:: *)
(*Unitarity*)


uF1[a_,b_,c_][d_]:=
Table[
Sum[F[a,b,c][d][\[Alpha]0,e0,\[Beta]0][\[Sigma]0,f,\[Tau]0]Conjugate[F[a,b,c][d][\[Alpha]0p,e1,\[Beta]0p][\[Sigma]0,f,\[Tau]0]],{f,Select[fusionProduct[b,c],V[a,#][d]>0&]},{\[Sigma]0,V[b,c][f]},{\[Tau]0,V[a,f][d]}]-If[e0===e1&&\[Alpha]0===\[Alpha]0p&&\[Beta]0===\[Beta]0p,1,0]
,{e0,fusionProduct[a,b]},{e1,fusionProduct[a,b]},{\[Alpha]0,V[a,b][e0]},{\[Beta]0,V[e0,c][d]},{\[Alpha]0p,V[a,b][e1]},{\[Beta]0p,V[e1,c][d]}]

uF2[a_,b_,c_][d_]:=
Table[
Sum[F[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f0,\[Tau]0]Conjugate[F[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0p,f1,\[Tau]0p]],{e,Select[fusionProduct[a,b],V[#,c][d]>0&]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,V[e,c][d]}]-If[f0===f1&&\[Sigma]0===\[Sigma]0p&&\[Tau]0===\[Tau]0p,1,0]
,{f0,fusionProduct[b,c]},{f1,fusionProduct[b,c]},{\[Sigma]0,V[b,c][f0]},{\[Tau]0,V[a,f0][d]},{\[Sigma]0p,V[b,c][f1]},{\[Tau]0p,V[a,f1][d]}]

unitaryQ[A_,B_,C_]:={True}==Module[{X},
Flatten[Table[
X=Flatten[{uF1[a,b,c][d],uF2[a,b,c][d]}];
RootReduce[X==ConstantArray[0,Dimensions[X]]]
,{a,A},{b,B},{c,C},{d,DeleteDuplicates[Flatten[fusionProduct[#,c]&/@fusionProduct[a,b]]]}]]//DeleteDuplicates
]

chkUnit[A_,B_,C_]:=Module[{X},
Flatten[Table[
X=Flatten[{uF1[a,b,c][d],uF2[a,b,c][d]}];
X
,{a,A},{b,B},{c,C},{d,DeleteDuplicates[Flatten[fusionProduct[#,c]&/@fusionProduct[a,b]]]}]]//DeleteDuplicates
]

chkUnit["C"|0]:=chkUnit[obsC,obsC,obsC]
chkUnit["L"|1]:=chkUnit[obsC,obsC,obsM]
chkUnit["\[CapitalOmega]"|2]:=chkUnit[obsC,obsM,obsD]
chkUnit["R"|3]:=chkUnit[obsM,obsD,obsD]
chkUnit["D"|4]:=chkUnit[obsD,obsD,obsD]

unitaryQ["C"|0]:=unitaryQ[obsC,obsC,obsC]
unitaryQ["L"|1]:=unitaryQ[obsC,obsC,obsM]
unitaryQ["\[CapitalOmega]"|2]:=unitaryQ[obsC,obsM,obsD]
unitaryQ["R"|3]:=unitaryQ[obsM,obsD,obsD]
unitaryQ["D"|4]:=unitaryQ[obsD,obsD,obsD]

NuF1[a_,b_,c_][d_]:=
Table[
Chop[Sum[NF[a,b,c][d][\[Alpha]0,e0,\[Beta]0][\[Sigma]0,f,\[Tau]0]Conjugate[NF[a,b,c][d][\[Alpha]0p,e1,\[Beta]0p][\[Sigma]0,f,\[Tau]0]],{f,Select[fusionProduct[b,c],V[a,#][d]>0&]},{\[Sigma]0,V[b,c][f]},{\[Tau]0,V[a,f][d]}]-If[e0===e1&&\[Alpha]0===\[Alpha]0p&&\[Beta]0===\[Beta]0p,1,0],10^-16]
,{e0,fusionProduct[a,b]},{e1,fusionProduct[a,b]},{\[Alpha]0,V[a,b][e0]},{\[Beta]0,V[e0,c][d]},{\[Alpha]0p,V[a,b][e1]},{\[Beta]0p,V[e1,c][d]}]

NuF2[a_,b_,c_][d_]:=
Table[
Chop[Sum[NF[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f0,\[Tau]0]Conjugate[NF[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0p,f1,\[Tau]0p]],{e,Select[fusionProduct[a,b],V[#,c][d]>0&]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,V[e,c][d]}]-If[f0===f1&&\[Sigma]0===\[Sigma]0p&&\[Tau]0===\[Tau]0p,1,0],10^-16]
,{f0,fusionProduct[b,c]},{f1,fusionProduct[b,c]},{\[Sigma]0,V[b,c][f0]},{\[Tau]0,V[a,f0][d]},{\[Sigma]0p,V[b,c][f1]},{\[Tau]0p,V[a,f1][d]}]

NunitaryQ[A_,B_,C_]:={True}==Module[{X},
Flatten[Table[
X=Flatten[{NuF1[a,b,c][d],NuF2[a,b,c][d]}];
RootReduce[X==ConstantArray[0,Dimensions[X]]]
,{a,A},{b,B},{c,C},{d,DeleteDuplicates[Flatten[fusionProduct[#,c]&/@fusionProduct[a,b]]]}]]//DeleteDuplicates
]

NunitaryQ["C"|0]:=NunitaryQ[obsC,obsC,obsC]
NunitaryQ["L"|1]:=NunitaryQ[obsC,obsC,obsM]
NunitaryQ["\[CapitalOmega]"|2]:=NunitaryQ[obsC,obsM,obsD]
NunitaryQ["R"|3]:=NunitaryQ[obsM,obsD,obsD]
NunitaryQ["D"|4]:=NunitaryQ[obsD,obsD,obsD]


(* ::Section::Closed:: *)
(*Tube Algebra*)


tube[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_]/;(\[Alpha]0<=V[x,m][p]&&\[Beta]0<=V[x,n][q]):=tub[m,n][p,q][\[Alpha]0,x,\[Beta]0];
tube[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_]:=0;

tubes[m_,n_][p_,q_]:=DeleteCases[Flatten[Table[tube[m,n][p,q][\[Alpha]0,x,\[Beta]0],{x,obsC},{\[Alpha]0,V[x,m][p]},{\[Beta]0,V[x,n][q]}]],0]

pictureBasis[]:=pictureBasis[]=DeleteDuplicates[Flatten[Table[tubes[m,n][p,q],{m,obsM},{n,obsM},{p,obsM},{q,obsM}]]];


mult[A_,B_]:=mult[A,B]=mult$[A,B]

mult$[tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_],tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_]]:=mult$[tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p],tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]=If[(p===mp&&q===np),Sum[Sqrt[(dim[x]dim[xp])/dim[y]]Conjugate[F[xp,x,n][qp][\[Zeta]0,y,\[Tau]0][\[Beta]0,q,\[Beta]0p]]F[xp,x,m][pp][\[Zeta]0,y,\[Sigma]0][\[Alpha]0,p,\[Alpha]0p]tub[m,n][pp,qp][\[Sigma]0,y,\[Tau]0]
,{y,Select[fusionProduct[xp,x],V[#,n][qp]>0&&V[#,m][pp]>0&]},{\[Sigma]0,V[y,m][pp]},{\[Tau]0,V[y,n][qp]},{\[Zeta]0,V[xp,x][y]}],0]

mult$[\[Alpha]0_ A_,B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 mult$[A,B]
mult$[A_,\[Alpha]0_ B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 mult$[A,B]
mult$[A_+B_,C_]:=mult$[A,C]+mult$[B,C]
mult$[A_,B_+C_]:=mult$[A,B]+mult$[A,C]

mult$[\[Alpha]0_,B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 B
mult$[A_,\[Alpha]0_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 A

idtube:=Sum[tube[m,n][m,n][1,unitC,1],{m,obsM},{n,obsM}];

Nmult[tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_],tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_]]:=Nmult[tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p],tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]=If[(p===mp&&q===np),Sum[Sqrt[(dim[x]dim[xp])/dim[y]]Conjugate[NF[xp,x,n][qp][\[Zeta]0,y,\[Tau]0][\[Beta]0,q,\[Beta]0p]]NF[xp,x,m][pp][\[Zeta]0,y,\[Sigma]0][\[Alpha]0,p,\[Alpha]0p]tub[m,n][pp,qp][\[Sigma]0,y,\[Tau]0]
,{y,Select[fusionProduct[xp,x],V[#,n][qp]>0&&V[#,m][pp]>0&]},{\[Sigma]0,V[y,m][pp]},{\[Tau]0,V[y,n][qp]},{\[Zeta]0,V[xp,x][y]}],0]

Nmult[\[Alpha]0_ A_,B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 Nmult[A,B]
Nmult[A_,\[Alpha]0_ B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 Nmult[A,B]
Nmult[A_+B_,C_]:=Nmult[A,C]+Nmult[B,C]
Nmult[A_,B_+C_]:=Nmult[A,B]+Nmult[A,C]

Nmult[\[Alpha]0_,B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 B
Nmult[A_,\[Alpha]0_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 A


star[A__]:=star[A]=star$[A]
star$[tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_]]:=star$[tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]=Sum[dim[x]Sqrt[(dim[m]dim[n])/(dim[p]dim[q])]Conjugate[F[dual[x],x,m][m][1,unitC,1][\[Alpha]0,p,\[Sigma]0]]F[dual[x],x,n][n][1,unitC,1][\[Beta]0,q,\[Tau]0]tub[p,q][m,n][\[Sigma]0,dual[x],\[Tau]0],{\[Sigma]0,V[dual[x],p][m]},{\[Tau]0,V[dual[x],q][n]}](*//RootReduce*)
star$[\[Alpha]0_ A_]/;FreeQ[\[Alpha]0,tub]:=Conjugate[\[Alpha]0]star$[A]
star$[A_+B_]:=star$[A]+star$[B]
star$[\[Alpha]0_]/;FreeQ[\[Alpha]0,tub]:=Conjugate[\[Alpha]0]


tr[tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_]]:=If[x===unitC,dim[m]dim[n],0]

tr[\[Alpha]0_ A_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 tr[A]
tr[A_+B_]:=tr[A]+tr[B]
tr[\[Alpha]0_ ]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0


dot[tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_],tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_]]:=dot[tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p],tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]=tr[mult[star[tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p]],tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]]//ExpandAll//RootReduce
dot[\[Alpha]0_ A_,B_]/;FreeQ[\[Alpha]0,tub]:=Conjugate[\[Alpha]0]dot[A,B]
dot[A_,\[Alpha]0_ B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 dot[A,B]

dot[\[Alpha]0_,B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 B
dot[A_,\[Alpha]0_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 star[A]

dot[\[Alpha]0_,\[Beta]0_]/;FreeQ[\[Alpha]0,tub]&&FreeQ[\[Beta]0,tub]:=Conjugate[\[Alpha]0]\[Beta]0

dot[A_+B_,C_]:=dot[A,C]+dot[B,C]
dot[A_,B_+C_]:=dot[A,B]+dot[A,C]

norm[a_]:=norm[a]=Sqrt[dot[a,a]]

Ndot[tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_],tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_]]:=Ndot[tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p],tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]=tr[Nmult[star[tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p]],tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]]//RootReduce
Ndot[\[Alpha]0_ A_,B_]/;FreeQ[\[Alpha]0,tub]:=Conjugate[\[Alpha]0]Ndot[A,B]
Ndot[A_,\[Alpha]0_ B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 Ndot[A,B]

Ndot[\[Alpha]0_,B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 B
Ndot[A_,\[Alpha]0_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 star[A]

Ndot[\[Alpha]0_,\[Beta]0_]/;FreeQ[\[Alpha]0,tub]&&FreeQ[\[Beta]0,tub]:=Conjugate[\[Alpha]0]\[Beta]0

Ndot[A_+B_,C_]:=Ndot[A,C]+Ndot[B,C]
Ndot[A_,B_+C_]:=Ndot[A,B]+Ndot[A,C]


tubVars[X_]:=Cases[Variables[X],_?(!FreeQ[#,tub]&)];
toVec[X_]:=Coefficient[X,tubVars[X]]//RootReduce;

toNum[X_]:=Module[{basis=tubVars[X]},N[toVec[X],20] . basis]

clean[X_]:=Block[{Y=X},
Y=Collect[Y,tubVars[Y],RootReduce@*Simplify];
Return[Y]
];

multclean[i_,j_]:=multclean[i,j]=(clean@*mult)[i,j]


(*e[r_][i_,j_]/;(j>i):=e[r][i,j]=star[e[r][j,i]]//RootReduce//Simplify
e[r_][i_,j_]/;(0<=j<=i<dimRep[r]):=e[r][i,j]=multclean[e[r][i,0],e[r][0,j]]*)


(* ::Section::Closed:: *)
(*Tensor product *)


compose[tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_],tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_]]:=If[q===pp,TensorProduct[tub[m,n][p,q][\[Alpha]0,x,\[Beta]0],tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p]],0]

compose[\[Alpha]0_ A_,B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 compose[A,B]
compose[A_,\[Alpha]0_ B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 compose[A,B]
compose[A_+B_,C_]:=compose[A,C]+compose[B,C]
compose[A_,B_+C_]:=compose[A,B]+compose[A,C]


mult$[tub[mpp_,npp_][ppp_,qpp_][\[Alpha]0pp_,xpp_,\[Beta]0pp_],TensorProduct[tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_],tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_]]]:=
mult$[tub[mpp,npp][ppp,qpp][\[Alpha]0pp,xpp,\[Beta]0pp],TensorProduct[tub[m,n][p,q][\[Alpha]0,x,\[Beta]0],tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p]]]=(If[p===mpp&&qp===npp,Sum[
Sqrt[(dim[r]dim[x]dim[xpp]dim[xp]dim[xpp])/(dim[xpp]dim[q]dim[y]dim[yp])]
Conjugate[F[xpp,x,n][r][\[Zeta]1,y,\[Tau]0][\[Beta]0,q,\[Zeta]0]]
F[xpp,x,m][ppp][\[Zeta]1,y,\[Sigma]0][\[Alpha]0,p,\[Alpha]0pp]
Conjugate[F[xpp,xp,np][qpp][\[Zeta]2,yp,\[Tau]0p][\[Beta]0p,qp,\[Beta]0pp]]
F[xpp,xp,mp][r][\[Zeta]2,yp,\[Sigma]0p][\[Alpha]0p,q,\[Zeta]0]
TensorProduct[tub[m,n][ppp,r][\[Sigma]0,y,\[Tau]0],tub[mp,np][r,qpp][\[Sigma]0p,yp,\[Tau]0p]],
{r,fusionProduct[xpp,q]},{y,Select[fusionProduct[xpp,x],V[#,n][r]>0&&V[#,m][ppp]>0&]},{yp,Select[fusionProduct[xpp,xp],V[#,np][qpp]>0&&V[#,mp][r]>0&]},
{\[Zeta]0,V[xpp,q][r]},{\[Zeta]1,V[xpp,x][y]},{\[Zeta]2,V[xpp,xp][yp]},{\[Sigma]0,V[y,m][ppp]},{\[Sigma]0p,V[yp,mp][r]},{\[Tau]0,V[y,n][r]},{\[Tau]0p,V[yp,np][qpp]}]
,0]
)

Nmult[tub[mpp_,npp_][ppp_,qpp_][\[Alpha]0pp_,xpp_,\[Beta]0pp_],TensorProduct[tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_],tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_]]]:=
Nmult[tub[mpp,npp][ppp,qpp][\[Alpha]0pp,xpp,\[Beta]0pp],TensorProduct[tub[m,n][p,q][\[Alpha]0,x,\[Beta]0],tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p]]]=(If[p===mpp&&qp===npp,Sum[
Sqrt[(dim[r]dim[x]dim[xpp]dim[xp]dim[xpp])/(dim[xpp]dim[q]dim[y]dim[yp])]
Conjugate[NF[xpp,x,n][r][\[Zeta]1,y,\[Tau]0][\[Beta]0,q,\[Zeta]0]]
NF[xpp,x,m][ppp][\[Zeta]1,y,\[Sigma]0][\[Alpha]0,p,\[Alpha]0pp]
Conjugate[NF[xpp,xp,np][qpp][\[Zeta]2,yp,\[Tau]0p][\[Beta]0p,qp,\[Beta]0pp]]
NF[xpp,xp,mp][r][\[Zeta]2,yp,\[Sigma]0p][\[Alpha]0p,q,\[Zeta]0]
TensorProduct[tub[m,n][ppp,r][\[Sigma]0,y,\[Tau]0],tub[mp,np][r,qpp][\[Sigma]0p,yp,\[Tau]0p]],
{r,fusionProduct[xpp,q]},{y,Select[fusionProduct[xpp,x],V[#,n][r]>0&&V[#,m][ppp]>0&]},{yp,Select[fusionProduct[xpp,xp],V[#,np][qpp]>0&&V[#,mp][r]>0&]},
{\[Zeta]0,V[xpp,q][r]},{\[Zeta]1,V[xpp,x][y]},{\[Zeta]2,V[xpp,xp][yp]},{\[Sigma]0,V[y,m][ppp]},{\[Sigma]0p,V[yp,mp][r]},{\[Tau]0,V[y,n][r]},{\[Tau]0p,V[yp,np][qpp]}]
,0]
)


dot[TensorProduct[tub[r_,s_][t_,u_][\[Sigma]0_,y_,\[Tau]0_],tub[rp_,sp_][tp_,up_][\[Sigma]0p_,yp_,\[Tau]0p_]],TensorProduct[tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_],tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_]]]:=(dot[tub[r,s][t,u][\[Sigma]0,y,\[Tau]0],tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]dot[tub[rp,sp][tp,up][\[Sigma]0p,yp,\[Tau]0p],tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p]])/Sqrt[dim[q]dim[u]]

Ndot[TensorProduct[tub[r_,s_][t_,u_][\[Sigma]0_,y_,\[Tau]0_],tub[rp_,sp_][tp_,up_][\[Sigma]0p_,yp_,\[Tau]0p_]],TensorProduct[tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_],tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_]]]:=(Ndot[tub[r,s][t,u][\[Sigma]0,y,\[Tau]0],tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]Ndot[tub[rp,sp][tp,up][\[Sigma]0p,yp,\[Tau]0p],tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p]])/Sqrt[dim[q]dim[u]]


V[r1_,r2_][r3_]/;ContainsAll[obsD,{r1,r2,r3}]:=V[r1,r2][r3]=Module[{basis=tensorRepBasis[r1,r2],d,T=Variables[tensorRepBasis[r1,r2]],M={},vi,x},
d=Length[basis];
While[
vi=basis . RandomComplex[{-(1+I)/Sqrt[2],(1+I)/Sqrt[2]},d]//Simplify;(*Pick a random vector in r1\[CircleTimes]0r2*)
x=(Chop@*Coefficient)[mult[e[r3][0,0],vi],T];(*Project onto rep r3, compute the associated column vector in the picture basis*)
If[M=={},M={x};True,MatrixRank[M]<MatrixRank[AppendTo[M,x]]](*If the new vector is linearly indep, continue*)
];
Return[MatrixRank[M]]
]


v[r_][i_]/;MemberQ[obsD,r]&&i<dimRep[r]:=v[r][i]=clean[e[r][i,0]/norm[e[r][i,0]]]
v[x_,y_][i_,j_]:=v[x,y][i,j]=(clean@*compose)[v[x][i],v[y][j]]

repBasis[r_]/;MemberQ[obsD,r]:=(v[r][#]&/@Range[0,dimRep[r]-1])

tensorRepBasis[x_,y_]:=tensorRepBasis[x,y]=DeleteCases[DeleteDuplicates[Flatten[Table[
Block[{x0=(clean@*compose)[v0,v1],nx},
If[norm[x0]!=0,x0/norm[x0],0]
]
,{v0,repBasis[x]},{v1,repBasis[y]}]]],0](*Note, this basis may be overcomplete. That won't matter for our purposes*)


VEmbedding[C0_->A0_\[CircleTimes]B0_]/;MemberQ[fusionProduct[A0,B0],C0]:=VEmbedding[C0->A0\[CircleTimes]B0]=Module[
{dimAB,basisAB=tensorRepBasis[A0,B0],X,v0,vi,v0s,\[Alpha],T,ri,x},
dimAB=Length[basisAB];
ri[]:=If[x=RandomInteger[{-5Length[basisAB],5Length[basisAB]}];x==0,ri[],x];

X=Table[ri[],{i,V[A0,B0][C0]},{b,dimAB}];
If[V[A0,B0][C0]==1,
v0s=mult[e[C0][0,0],#]&/@(X . basisAB);v0s=clean[#/norm[#]]&/@v0s;
,
v0s=Orthogonalize[mult[e[C0][0,0],#]&/@(X . basisAB),(dot)];
];

Do[
v0=v0s[[k]];
T[k]={coeff[v0,basisAB]//RootReduce};
Do[
vi=coeff[multclean[e[C0][i,0],v0],basisAB]//RootReduce;
AppendTo[T[k],vi],{i,dimRep[C0]-1}
];
,{k,V[A0,B0][C0]}
];

Return[T];
]
VEmbedding[C0_->A0_\[CircleTimes]B0_,\[Mu]0_]/;(\[Mu]0<=V[A0,B0][C0]):=VEmbedding[C0->A0\[CircleTimes]B0,\[Mu]0]=Transpose[VEmbedding[C0->A0\[CircleTimes]B0][\[Mu]0]]


embed[\[Alpha]0_,\[Beta]0_]:=embed[\[Alpha]0,\[Beta]0]=Module[{a,b,r=1,c=1,x,M=ConstantArray[0,{dimRep[\[Alpha]0]dimRep[\[Beta]0],Length[tensorRepBasis[\[Alpha]0,\[Beta]0]]}]},
Do[
If[(clean@*compose)[v[\[Alpha]0][a],v[\[Beta]0][b]]===0,
r++
,
M[[r,c]]=1;
r++;c++
];
,{a,0,dimRep[\[Alpha]0]-1},{b,0,dimRep[\[Beta]0]-1}];
Return[ArrayReshape[M,{dimRep[\[Alpha]0],dimRep[\[Beta]0],Length[tensorRepBasis[\[Alpha]0,\[Beta]0]]}]]
]

VEmbeddingFull[\[Gamma]0_->\[Alpha]0_\[CircleTimes]\[Beta]0_,x_]/;(MemberQ[fusionProduct[\[Alpha]0,\[Beta]0],\[Gamma]0]&&x<=V[\[Alpha]0,\[Beta]0][\[Gamma]0]):=VEmbeddingFull[\[Gamma]0->\[Alpha]0\[CircleTimes]\[Beta]0,x]=embed[\[Alpha]0,\[Beta]0] . VEmbedding[\[Gamma]0->\[Alpha]0\[CircleTimes]\[Beta]0,x]

leftTree[\[Alpha]0_,\[Beta]0_,\[Gamma]0_][\[Delta]0_][i_,\[Sigma]0_,j_]:=VEmbeddingFull[\[Sigma]0->\[Alpha]0\[CircleTimes]\[Beta]0,i] . VEmbeddingFull[\[Delta]0->\[Sigma]0\[CircleTimes]\[Gamma]0,j]
rightTree[\[Alpha]0_,\[Beta]0_,\[Gamma]0_][\[Delta]0_][k_,\[Tau]0_,l_]:=TensorTranspose[VEmbeddingFull[\[Tau]0->\[Beta]0\[CircleTimes]\[Gamma]0,k] . TensorTranspose[VEmbeddingFull[\[Delta]0->\[Alpha]0\[CircleTimes]\[Tau]0,l],{2,1,3}],{2,3,1,4}]


solveForF[\[Alpha]0_,\[Beta]0_,\[Gamma]0_][\[Delta]0_]:=solveForF[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0]=Module[{A,B,sol,i,j,lB=leftBasis[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0],rB=rightBasis[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0],l,r},
A=Table[Flatten[leftTree[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0][l[[1]],l[[2]],l[[3]]]],{l,lB}];
B=Table[Flatten[rightTree[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0][r[[1]],r[[2]],r[[3]]]],{r,rB}];
sol=Transpose[LinearSolve[Transpose[B],Transpose[A]]]//Simplify//RootReduce;
Flatten[Table[X0[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0][lB[[i,1]],lB[[i,2]],lB[[i,3]]][rB[[j,1]],rB[[j,2]],rB[[j,3]]]->sol[[i,j]],{i,Length[lB]},{j,Length[rB]}]]
]


FData[4]:=FData[4]=Table[solveForF[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0],{\[Alpha]0,obsD},{\[Beta]0,obsD},{\[Gamma]0,obsD},{\[Delta]0,Intersection[Flatten[(fusionProduct[#,\[Gamma]0]&/@fusionProduct[\[Alpha]0,\[Beta]0])],Flatten[(fusionProduct[\[Alpha]0,#]&/@fusionProduct[\[Beta]0,\[Gamma]0])]]}]//Flatten


NF[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]/;MemberQ[obsD,a]&&MemberQ[obsD,b]&&MemberQ[obsD,c]&&MemberQ[fusionProduct[a,b],e]&&MemberQ[fusionProduct[b,c],f]&&MemberQ[Intersection[fusionProduct[e,c],fusionProduct[a,f]],d]&&\[Alpha]0<=V[a,b][e]&&\[Beta]0<=V[e,c][d]&&\[Mu]0<=V[b,c][f]&&\[Nu]0<=V[a,f][d]:=NF[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]=
X0[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]//.NFData[4]

NFData[4]:=NFData[4]=Table[NsolveForF[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0],{\[Alpha]0,obsD},{\[Beta]0,obsD},{\[Gamma]0,obsD},{\[Delta]0,Intersection[Flatten[(fusionProduct[#,\[Gamma]0]&/@fusionProduct[\[Alpha]0,\[Beta]0])],Flatten[(fusionProduct[\[Alpha]0,#]&/@fusionProduct[\[Beta]0,\[Gamma]0])]]}]//Flatten


NsolveForF[\[Alpha]0_,\[Beta]0_,\[Gamma]0_][\[Delta]0_]:=NsolveForF[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0]=Module[{A,B,sol,i,j,lB=leftBasis[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0],rB=rightBasis[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0],l,r},
A=N[Table[Flatten[leftTree[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0][l[[1]],l[[2]],l[[3]]]],{l,lB}],20];
B=N[Table[Flatten[rightTree[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0][r[[1]],r[[2]],r[[3]]]],{r,rB}],20];
sol=Transpose[LinearSolve[Transpose[B],Transpose[A]]]//RootReduce;
Flatten[Table[X0[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0][lB[[i,1]],lB[[i,2]],lB[[i,3]]][rB[[j,1]],rB[[j,2]],rB[[j,3]]]->sol[[i,j]],{i,Length[lB]},{j,Length[rB]}]]
]


isometricQ:=isometricQ=DeleteDuplicates[Flatten[Table[
RootReduce[KroneckerDelta[x,y](dot)[v[\[Gamma]0][i],v[\[Gamma]0][j]]
==
RootReduce[(dot)[VEmbedding[\[Gamma]0->\[Alpha]0\[CircleTimes]\[Beta]0,x][[;;,i+1]] . tensorRepBasis[\[Alpha]0,\[Beta]0],VEmbedding[\[Gamma]0->\[Alpha]0\[CircleTimes]\[Beta]0,y][[;;,j+1]] . tensorRepBasis[\[Alpha]0,\[Beta]0]]]]
,
{\[Alpha]0,obsD},{\[Beta]0,obsD},{\[Gamma]0,fusionProduct[\[Alpha]0,\[Beta]0]},{i,0,dimRep[\[Gamma]0]-1},{j,0,dimRep[\[Gamma]0]-1},{x,V[\[Alpha]0,\[Beta]0][\[Gamma]0]},{y,V[\[Alpha]0,\[Beta]0][\[Gamma]0]}
]]]


(* ::Section::Closed:: *)
(*2F*)


dotBasis[c_][m_,n_]:=dotBasis[c][m,n]=Select[repBasis[c],List@@Variables[#][[1,0]]=={m,n}&]
dotBasisVector[c_][m_,n_][\[Alpha]0_]/;MemberQ[obsD,c]&&\[Alpha]0<=V[m,c][n]:=dotBasis[c][m,n][[\[Alpha]0]]

V[a_,b_][c_]/;ContainsAll[obsM,{a,c}]&&MemberQ[obsD,b]:=V[a,b][c]=Length[dotBasis[b][a,c]]

X02[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]:=X02[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]=RootReduce[1/Sqrt[dim[a]] ((dim[e]dim[f])/(dim[b]dim[d]))^(1/4) dot[mult[tub[b,f][e,d][\[Alpha]0,a,\[Nu]0],dotBasisVector[c][b,f][\[Mu]0]],dotBasisVector[c][e,d][\[Beta]0]]];
FData[2]:=Fdata[2]={X0[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]:>X02[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]}


(* ::Section::Closed:: *)
(*3F*)


X03[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]:=X03[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]=RootReduce[Simplify[Conjugate[coeff[compose[dotBasisVector[b][a,e][\[Alpha]0],dotBasisVector[c][e,d][\[Beta]0]]/norm[compose[dotBasisVector[b][a,e][\[Alpha]0],dotBasisVector[c][e,d][\[Beta]0]]],tensorRepBasis[b,c]] . VEmbedding[f->b\[CircleTimes]c,\[Mu]0] . coeff[dotBasisVector[f][a,d][\[Nu]0]/norm[dotBasisVector[f][a,d][\[Nu]0]],repBasis[f]]]]]; 
FData[3]:={X0[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]:>X03[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]}


==> anc/Main.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    237342,       5858]
NotebookOptionsPosition[    233372,       5783]
NotebookOutlinePosition[    233865,       5802]
CellTagsIndexPosition[    233822,       5799]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookFind", "[", 
   RowBox[{
    RowBox[{"EvaluationNotebook", "[", "]"}], ",", "\"\<Output\>\"", ",", 
    "All", ",", "CellStyle"}], "]"}], ";", 
  RowBox[{"FrontEndExecute", "[", 
   RowBox[{"FrontEndToken", "[", "\"\<Clear\>\"", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookFind", "[", 
   RowBox[{
    RowBox[{"EvaluationNotebook", "[", "]"}], ",", "\"\<Print\>\"", ",", 
    "All", ",", "CellStyle"}], "]"}], ";", 
  RowBox[{"FrontEndExecute", "[", 
   RowBox[{"FrontEndToken", "[", "\"\<Clear\>\"", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookDelete", "@", 
   RowBox[{"Cells", "@", 
    RowBox[{"MessagesNotebook", "[", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"On", "[", "Assert", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.824831993408017*^9, 3.824831996476914*^9}, {
   3.824832762052793*^9, 3.824832762522141*^9}, {3.840725447921421*^9, 
   3.840725469065135*^9}, {3.8407265581349277`*^9, 3.8407265588376503`*^9}, {
   3.840886451244186*^9, 3.840886454419198*^9}, {3.8411406214360647`*^9, 
   3.841140636580696*^9}, {3.8411406837842903`*^9, 3.841140718208004*^9}, {
   3.841157876944902*^9, 3.841157919911145*^9}, {3.841158116036302*^9, 
   3.8411581183393908`*^9}, {3.8411586715832987`*^9, 3.841158673046229*^9}, {
   3.841158771939328*^9, 3.841158773442786*^9}, {3.841159370149036*^9, 
   3.841159396805427*^9}, {3.841159741823004*^9, 3.841159744550576*^9}, {
   3.841159894179749*^9, 3.8411598946505423`*^9}, {3.842436262829*^9, 
   3.842436263068572*^9}, {3.8424366143978252`*^9, 3.842436623397772*^9}, {
   3.842437471928567*^9, 3.842437473088135*^9}, {3.842437907033984*^9, 
   3.842437961442753*^9}, 3.842438482876334*^9, {3.842438900165332*^9, 
   3.8424389309814777`*^9}, 3.84243947848744*^9, 3.842439888170546*^9, {
   3.8454558199259644`*^9, 3.845455820216785*^9}, {3.845460939370268*^9, 
   3.845460960521472*^9}, {3.845518219096526*^9, 3.8455182217965612`*^9}, {
   3.8455578775179453`*^9, 3.845557878629045*^9}, {3.8455579097427607`*^9, 
   3.845557910690942*^9}, {3.845558315420442*^9, 3.845558315566121*^9}, {
   3.8455589115658703`*^9, 3.845558912844636*^9}, {3.845558948796988*^9, 
   3.845558950490898*^9}, {3.845560211693578*^9, 3.845560223065432*^9}, 
   3.8455608781258802`*^9, 3.8455610690570393`*^9, {3.845630563592599*^9, 
   3.845630563848888*^9}, {3.845630676170928*^9, 3.8456306774599323`*^9}, {
   3.845634796238624*^9, 3.845634796959148*^9}, {3.845634831125944*^9, 
   3.845634849627317*^9}, {3.845636690726419*^9, 3.845636691860495*^9}, {
   3.8456369956693697`*^9, 3.84563699795015*^9}, {3.845637272034918*^9, 
   3.845637273060034*^9}, {3.8456376937970743`*^9, 3.845637710304954*^9}, {
   3.8456379393939323`*^9, 3.845637940536294*^9}, {3.8456379970741253`*^9, 
   3.8456379973549*^9}, {3.845638071317225*^9, 3.845638072272901*^9}, {
   3.845638412260297*^9, 3.845638412603026*^9}, {3.8456394167430696`*^9, 
   3.845639418845874*^9}, {3.84563963859616*^9, 3.845639639012188*^9}, {
   3.8456396916453238`*^9, 3.845639729064372*^9}, {3.8456412019357967`*^9, 
   3.8456412094714403`*^9}, 3.8456412688451347`*^9, 3.8456414194654417`*^9, 
   3.8456414683664083`*^9, {3.845644197520187*^9, 3.845644207454391*^9}, {
   3.845644323781362*^9, 3.84564432527037*^9}, {3.845644362999729*^9, 
   3.84564436326502*^9}, {3.845644407634297*^9, 3.845644409472983*^9}, {
   3.845644455681362*^9, 3.845644455970052*^9}, {3.845644584715899*^9, 
   3.8456445856359377`*^9}, {3.8456468640418673`*^9, 
   3.8456468655411243`*^9}, {3.8456469495772753`*^9, 3.84564696244575*^9}, {
   3.845647362237563*^9, 3.8456473625533323`*^9}, {3.845647493140655*^9, 
   3.845647500853735*^9}, {3.845647576459033*^9, 3.845647577308956*^9}, {
   3.845704149104618*^9, 3.845704155699361*^9}, {3.845711949423563*^9, 
   3.845711975051355*^9}, {3.845712400880252*^9, 3.84571242656428*^9}, {
   3.845712584411768*^9, 3.8457125933462553`*^9}, {3.84573598118865*^9, 
   3.845736018884695*^9}, {3.845736062151285*^9, 3.84573606309479*^9}, {
   3.845972102060646*^9, 3.845972116752804*^9}, {3.8459794903788023`*^9, 
   3.84597949067645*^9}, {3.845979707122909*^9, 3.84597970740623*^9}, 
   3.84597980664291*^9, 3.845980722415309*^9, {3.845982739647141*^9, 
   3.845982745691155*^9}, {3.845986106673443*^9, 3.845986108161449*^9}, {
   3.8459861432922993`*^9, 3.845986195606641*^9}, {3.845986267600432*^9, 
   3.84598629513223*^9}, {3.84598684761465*^9, 3.8459868517244864`*^9}, {
   3.845986882274918*^9, 3.845986926303204*^9}, {3.8459871448346157`*^9, 
   3.845987144939167*^9}, {3.845987177927637*^9, 3.845987177964363*^9}, {
   3.845987213683819*^9, 3.845987216060989*^9}, {3.8459887219747753`*^9, 
   3.845988752174398*^9}, 3.845992194158225*^9, 3.8460286412909727`*^9, {
   3.846033913705735*^9, 3.84603396191299*^9}, {3.846034324651074*^9, 
   3.846034326643121*^9}, {3.846035216664392*^9, 3.846035251202489*^9}, {
   3.846035610445395*^9, 3.846035611128326*^9}, {3.846042486693301*^9, 
   3.846042487235113*^9}, {3.846042686295108*^9, 3.8460427710195837`*^9}, {
   3.8460428879307423`*^9, 3.8460428881037416`*^9}, 3.846127102629404*^9, 
   3.846161675576371*^9, {3.846162304391447*^9, 3.8461623376284647`*^9}, {
   3.846162492814144*^9, 3.846162543605446*^9}, {3.8461647986101093`*^9, 
   3.846164839361362*^9}, {3.846165123687736*^9, 3.8461651257988462`*^9}, {
   3.84621869499053*^9, 3.84621870800563*^9}, {3.8509158982567167`*^9, 
   3.850915940253215*^9}, {3.8509164220855427`*^9, 3.850916443183313*^9}, {
   3.8509172904124203`*^9, 3.850917293271776*^9}, {3.850975608627845*^9, 
   3.850975638701088*^9}, {3.850979850924284*^9, 3.8509798534790993`*^9}, {
   3.850996627988413*^9, 3.850996684808559*^9}, {3.850999119623578*^9, 
   3.850999148609331*^9}, {3.85150682387444*^9, 3.851506826703912*^9}, {
   3.8515081013148317`*^9, 3.851508102267097*^9}, {3.851508159611598*^9, 
   3.851508159794736*^9}, {3.86003297107237*^9, 3.860032985135824*^9}, {
   3.860037380329506*^9, 3.860037394058638*^9}, {3.860046178053495*^9, 
   3.860046221805688*^9}, {3.863612560081431*^9, 3.863612601011846*^9}, {
   3.8638456627181177`*^9, 3.863845663326167*^9}, {3.863845892102001*^9, 
   3.863845893650711*^9}, {3.86384599174895*^9, 3.863845994939251*^9}, {
   3.871538682522148*^9, 3.8715387116424932`*^9}, {3.871538942365992*^9, 
   3.871538981895185*^9}, {3.8715390201623707`*^9, 3.871539020330927*^9}, {
   3.8715418797390127`*^9, 3.8715419589215927`*^9}, {3.871544719975604*^9, 
   3.871544721743989*^9}, 3.871546016676938*^9, {3.871546088998464*^9, 
   3.8715460894818087`*^9}, {3.8715464213972597`*^9, 3.871546423244858*^9}, {
   3.871547544686843*^9, 3.8715475454650793`*^9}, {3.871548865994381*^9, 
   3.871548868252507*^9}, {3.8715516527872477`*^9, 3.87155171384706*^9}, {
   3.875249156585182*^9, 3.8752491627061234`*^9}, {3.8752649252633333`*^9, 
   3.875264927856111*^9}, 3.875265865015933*^9, {3.8753370951304283`*^9, 
   3.8753371113722057`*^9}, {3.8753372764186172`*^9, 3.875337284775408*^9}, {
   3.875337409228878*^9, 3.8753374500117683`*^9}, {3.875337483725781*^9, 
   3.875337518296303*^9}, {3.875347098596493*^9, 3.875347098803029*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2e0a17db-b4d7-4261-85dc-0212620666fc"],

Cell[BoxData[{
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<VecG.m\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Functions.m\>\""}], 
    "]"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G", "=", 
    RowBox[{"SymmetricGroup", "[", "3", "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Left", " ", "fusion", " ", "category"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H", "=", 
    RowBox[{"PermutationGroup", "[", 
     RowBox[{"{", 
      RowBox[{"Cycles", "[", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "}"}], "]"}], "}"}], "]"}]}], ";"}], 
  
  RowBox[{"(*", 
   RowBox[{
   "Subgp", " ", "of", " ", "G", " ", "labelling", " ", "the", " ", 
    "module"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"G", "=", 
     RowBox[{"DihedralGroup", "[", "4", "]"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"Left", " ", "fusion", " ", "category"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"H", "=", 
     RowBox[{"PermutationGroup", "[", 
      RowBox[{"{", 
       RowBox[{"Cycles", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4"}], "}"}]}], "}"}], "]"}], "}"}], "]"}]}], 
    ";"}], 
   RowBox[{"(*", 
    RowBox[{
    "Subgp", " ", "of", " ", "G", " ", "labelling", " ", "the", " ", 
     "module"}], "*)"}], "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.875249281411559*^9, 3.87524929389045*^9}, 
   3.875253051795045*^9, 3.875253091689741*^9, {3.875263589227561*^9, 
   3.875263592619488*^9}, {3.875264131522106*^9, 3.875264186196843*^9}, {
   3.8752644419067087`*^9, 3.8752644526779423`*^9}, {3.875264855825412*^9, 
   3.875264870709424*^9}, {3.875265921170874*^9, 3.8752659294409924`*^9}, {
   3.875266879988514*^9, 3.875266905108844*^9}, {3.875267126960823*^9, 
   3.875267127085187*^9}, 3.875267318980744*^9, {3.8752674712226267`*^9, 
   3.875267476667552*^9}, {3.8752675703992453`*^9, 3.875267591276744*^9}, {
   3.875268042809268*^9, 3.875268057088028*^9}, {3.8752681038245573`*^9, 
   3.875268103967227*^9}, {3.87526825194337*^9, 3.875268254847015*^9}, {
   3.875268297410399*^9, 3.875268302921009*^9}, {3.875268879691039*^9, 
   3.87526888734912*^9}, {3.875274555290251*^9, 3.875274565770873*^9}, 
   3.8752745989607067`*^9, {3.875274972857826*^9, 3.875274984364072*^9}, {
   3.875275015123777*^9, 3.8752750269873657`*^9}, {3.875275730041017*^9, 
   3.875275777440007*^9}, 3.875275840202578*^9, {3.875275918814502*^9, 
   3.8752759583245373`*^9}, {3.875276102208461*^9, 3.875276119295186*^9}, {
   3.875276457160406*^9, 3.875276462280745*^9}, {3.8752766594065723`*^9, 
   3.875276692896825*^9}, 3.8752767398086987`*^9, 3.875276777848596*^9, {
   3.875276967557252*^9, 3.8752769928193607`*^9}, 3.875277081880762*^9, {
   3.875277305797377*^9, 3.875277319322587*^9}, 3.875277395528838*^9, 
   3.87527743619536*^9, {3.875277514423471*^9, 3.8752775351180477`*^9}, {
   3.875277772704544*^9, 3.875277796213511*^9}, {3.875277845761994*^9, 
   3.875277868513761*^9}, 3.875278052616351*^9, {3.875283810881144*^9, 
   3.875283821619837*^9}, {3.87528385831483*^9, 3.8752838649307003`*^9}, {
   3.8752838971793327`*^9, 3.8752839220688877`*^9}, {3.87528564430578*^9, 
   3.875285645377844*^9}, 3.875285997513275*^9, 3.87528668732106*^9, {
   3.8752867823333273`*^9, 3.875286809142153*^9}, {3.875286860765629*^9, 
   3.875286886037508*^9}, {3.8752874496110773`*^9, 3.8752875419330997`*^9}, {
   3.875287776726891*^9, 3.875287799223695*^9}, {3.875287833640943*^9, 
   3.875287900868046*^9}, {3.875287932341958*^9, 3.875287937671834*^9}, {
   3.8752880221680717`*^9, 3.875288023162768*^9}, {3.875288255356449*^9, 
   3.875288259519153*^9}, {3.8753341966143503`*^9, 3.875334203439271*^9}, {
   3.875334678752339*^9, 3.875334706195372*^9}, {3.875337789253879*^9, 
   3.875337789397373*^9}, {3.8753378203394136`*^9, 3.875337820467609*^9}, 
   3.875339093094988*^9, 3.875339257804665*^9, {3.8753393055755053`*^9, 
   3.875339305767386*^9}, {3.8753429169631157`*^9, 3.8753429261471977`*^9}, {
   3.875344089789736*^9, 3.875344093957273*^9}, {3.875344263137375*^9, 
   3.875344265588504*^9}, {3.875349822407449*^9, 3.875349825168819*^9}, {
   3.875349874263186*^9, 3.875349875351049*^9}, {3.875350922800364*^9, 
   3.8753509229841423`*^9}, {3.875351324211248*^9, 3.87535132586696*^9}, {
   3.875351367739574*^9, 3.875351368915264*^9}, {3.875351481943761*^9, 
   3.87535148224192*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"df4ad1f5-64b9-45d4-86b8-b4a07bf45a94"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"computeMoritaDual", "[", 
    RowBox[{"G", ",", "H"}], "]"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Computes", " ", "all", " ", "data", " ", "as", " ", "discussed", " ", 
    "in", " ", "paper"}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.875283934691608*^9, 3.875284367859236*^9, {3.875285709178275*^9, 
   3.875285716689301*^9}, 3.875336932011837*^9, {3.875351255623159*^9, 
   3.875351256556594*^9}, {3.875351492137699*^9, 3.8753514922512283`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"82b2e7dc-068c-4101-b7a0-a82406e64206"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Computing module action\"\>"], "Print",
 CellChangeTimes->{3.876223048629881*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"8a635456-5280-4826-bcd7-8c494dd04610"],

Cell[BoxData["\<\"Computing irreps\"\>"], "Print",
 CellChangeTimes->{3.876223048630904*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"8a397d3a-df3f-4cdb-a613-92b21aaa2c0b"],

Cell[BoxData["\<\"Computing intertwiners\"\>"], "Print",
 CellChangeTimes->{3.876223048920485*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"525844c1-100a-41d6-ad53-663b543f9789"],

Cell[BoxData["\<\"Verifying isometric\"\>"], "Print",
 CellChangeTimes->{3.876223053324327*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"52775af8-76f3-42f4-963e-2aa678fda550"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Isometric: \"\>", "\[InvisibleSpace]", "\<\"\[Checkmark]\"\>"}],
  SequenceForm["Isometric: ", "\[Checkmark]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.876223053917287*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"c742db9c-776f-41a2-9f55-148be4e8d69a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fusionTable", "[", "\"\<C\>\"", "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Fusion", " ", "rules", " ", "for", " ", "left", " ", "fusion", " ", 
    "category", " ", 
    RowBox[{"(", 
     RowBox[{"input", " ", "data"}], ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fusionTable", "[", "\"\<L\>\"", "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Fusion", " ", "rules", " ", "for", " ", "M", " ", "as", " ", "left", " ", 
    "module", " ", "category", " ", 
    RowBox[{"(", 
     RowBox[{"input", " ", "data"}], ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fusionTable", "[", "\"\<R\>\"", "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Fusion", " ", "rules", " ", "for", " ", "M", " ", "as", " ", "right", " ",
     "module", " ", "category", " ", 
    RowBox[{"(", "computed", ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fusionTable", "[", "\"\<D\>\"", "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Fusion", " ", "rules", " ", "for", " ", "right", " ", "fusion", " ", 
    "category", " ", 
    RowBox[{"(", "computed", ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dim", "[", "#", "]"}], "&"}], "/@", "obsD"}]}], "Input",
 CellChangeTimes->{{3.875275976832006*^9, 3.875275999533506*^9}, {
   3.875276596946241*^9, 3.875276642761003*^9}, {3.87527674691081*^9, 
   3.875276751814554*^9}, 3.875283824312522*^9, 3.875288011134468*^9, 
   3.8753369395313187`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"b28bba1d-7273-4e67-ad22-4beb68a61656"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["1",
       HoldForm], 
      TagBox[
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
        SubscriptBox["\[Sigma]", "1"]}],
       HoldForm], 
      TagBox[
       SubscriptBox["\[Sigma]", "1"],
       HoldForm], 
      TagBox[
       SubscriptBox["\[Sigma]", "2"],
       HoldForm], 
      TagBox[
       SubsuperscriptBox["\[Sigma]", "2", "2"],
       HoldForm], 
      TagBox[
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
        SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
        SubsuperscriptBox["\[Sigma]", "2", "2"]}],
       HoldForm]},
     {
      TagBox["1",
       HoldForm], "1", 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"]}], 
      SubscriptBox["\[Sigma]", "1"], 
      SubscriptBox["\[Sigma]", "2"], 
      SubsuperscriptBox["\[Sigma]", "2", "2"], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
       SubsuperscriptBox["\[Sigma]", "2", "2"]}]},
     {
      TagBox[
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
        SubscriptBox["\[Sigma]", "1"]}],
       HoldForm], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"]}], "1", 
      SubscriptBox["\[Sigma]", "2"], 
      SubscriptBox["\[Sigma]", "1"], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
       SubsuperscriptBox["\[Sigma]", "2", "2"]}], 
      SubsuperscriptBox["\[Sigma]", "2", "2"]},
     {
      TagBox[
       SubscriptBox["\[Sigma]", "1"],
       HoldForm], 
      SubscriptBox["\[Sigma]", "1"], 
      SubsuperscriptBox["\[Sigma]", "2", "2"], "1", 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
       SubsuperscriptBox["\[Sigma]", "2", "2"]}], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"]}], 
      SubscriptBox["\[Sigma]", "2"]},
     {
      TagBox[
       SubscriptBox["\[Sigma]", "2"],
       HoldForm], 
      SubscriptBox["\[Sigma]", "2"], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
       SubsuperscriptBox["\[Sigma]", "2", "2"]}], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"]}], 
      SubsuperscriptBox["\[Sigma]", "2", "2"], "1", 
      SubscriptBox["\[Sigma]", "1"]},
     {
      TagBox[
       SubsuperscriptBox["\[Sigma]", "2", "2"],
       HoldForm], 
      SubsuperscriptBox["\[Sigma]", "2", "2"], 
      SubscriptBox["\[Sigma]", "1"], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
       SubsuperscriptBox["\[Sigma]", "2", "2"]}], "1", 
      SubscriptBox["\[Sigma]", "2"], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"]}]},
     {
      TagBox[
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
        SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
        SubsuperscriptBox["\[Sigma]", "2", "2"]}],
       HoldForm], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
       SubsuperscriptBox["\[Sigma]", "2", "2"]}], 
      SubscriptBox["\[Sigma]", "2"], 
      SubsuperscriptBox["\[Sigma]", "2", "2"], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"]}], 
      SubscriptBox["\[Sigma]", "1"], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$, TableHeadings -> {{1, 
       PermutationProduct[
        Subscript[$CellContext`\[Sigma], 2], 
        Subscript[$CellContext`\[Sigma], 1]], 
       Subscript[$CellContext`\[Sigma], 1], 
       Subscript[$CellContext`\[Sigma], 2], 
       Subscript[$CellContext`\[Sigma], 2]^2, 
       PermutationProduct[
        Subscript[$CellContext`\[Sigma], 2], 
        Subscript[$CellContext`\[Sigma], 1], 
        Subscript[$CellContext`\[Sigma], 2]^2]}, {1, 
       PermutationProduct[
        Subscript[$CellContext`\[Sigma], 2], 
        Subscript[$CellContext`\[Sigma], 1]], 
       Subscript[$CellContext`\[Sigma], 1], 
       Subscript[$CellContext`\[Sigma], 2], 
       Subscript[$CellContext`\[Sigma], 2]^2, 
       PermutationProduct[
        Subscript[$CellContext`\[Sigma], 2], 
        Subscript[$CellContext`\[Sigma], 1], 
        Subscript[$CellContext`\[Sigma], 2]^2]}}, TableAlignments -> 
    Center]]]], "Output",
 CellChangeTimes->{3.876223053998912*^9},
 CellLabel->
  "Out[11]//TableForm=",ExpressionUUID->"e3c0a2bc-b154-409c-a633-\
fb0bba041895"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"H\"\>",
       HoldForm], 
      TagBox[
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
        SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", "\<\"H\"\>"}],
       
       HoldForm], 
      TagBox[
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
        SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
        SubsuperscriptBox["\[Sigma]", "2", "2"], 
        "\[PermutationProduct]", "\<\"H\"\>"}],
       HoldForm]},
     {
      TagBox["1",
       HoldForm], "\<\"H\"\>", 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", "\<\"H\"\>"}], 
      
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
       SubsuperscriptBox["\[Sigma]", "2", "2"], 
       "\[PermutationProduct]", "\<\"H\"\>"}]},
     {
      TagBox[
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
        SubscriptBox["\[Sigma]", "1"]}],
       HoldForm], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], 
       "\[PermutationProduct]", "\<\"H\"\>"}], "\<\"H\"\>", 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
       SubsuperscriptBox["\[Sigma]", "2", "2"], 
       "\[PermutationProduct]", "\<\"H\"\>"}]},
     {
      TagBox[
       SubscriptBox["\[Sigma]", "1"],
       HoldForm], "\<\"H\"\>", 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
       SubsuperscriptBox["\[Sigma]", "2", "2"], 
       "\[PermutationProduct]", "\<\"H\"\>"}], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], 
       "\[PermutationProduct]", "\<\"H\"\>"}]},
     {
      TagBox[
       SubscriptBox["\[Sigma]", "2"],
       HoldForm], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", "\<\"H\"\>"}], 
      
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
       SubsuperscriptBox["\[Sigma]", "2", "2"], 
       "\[PermutationProduct]", "\<\"H\"\>"}], "\<\"H\"\>"},
     {
      TagBox[
       SubsuperscriptBox["\[Sigma]", "2", "2"],
       HoldForm], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
       SubsuperscriptBox["\[Sigma]", "2", "2"], 
       "\[PermutationProduct]", "\<\"H\"\>"}], "\<\"H\"\>", 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], 
       "\[PermutationProduct]", "\<\"H\"\>"}]},
     {
      TagBox[
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
        SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
        SubsuperscriptBox["\[Sigma]", "2", "2"]}],
       HoldForm], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
       SubsuperscriptBox["\[Sigma]", "2", "2"], 
       "\[PermutationProduct]", "\<\"H\"\>"}], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], 
       "\[PermutationProduct]", "\<\"H\"\>"}], "\<\"H\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$, TableHeadings -> {{1, 
       PermutationProduct[
        Subscript[$CellContext`\[Sigma], 2], 
        Subscript[$CellContext`\[Sigma], 1]], 
       Subscript[$CellContext`\[Sigma], 1], 
       Subscript[$CellContext`\[Sigma], 2], 
       Subscript[$CellContext`\[Sigma], 2]^2, 
       PermutationProduct[
        Subscript[$CellContext`\[Sigma], 2], 
        Subscript[$CellContext`\[Sigma], 1], 
        Subscript[$CellContext`\[Sigma], 2]^2]}, {"H", 
       PermutationProduct[
        Subscript[$CellContext`\[Sigma], 2], 
        Subscript[$CellContext`\[Sigma], 1], "H"], 
       PermutationProduct[
        Subscript[$CellContext`\[Sigma], 2], 
        Subscript[$CellContext`\[Sigma], 1], 
        Subscript[$CellContext`\[Sigma], 2]^2, "H"]}}, TableAlignments -> 
    Center]]]], "Output",
 CellChangeTimes->{3.8762230540018*^9},
 CellLabel->
  "Out[12]//TableForm=",ExpressionUUID->"5ea27e86-a8b1-425c-81fa-\
56bb4bd48111"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox[
       SubscriptBox["\[DoubledPi]", "0"],
       HoldForm], 
      TagBox[
       SubscriptBox["\[DoubledPi]", "1"],
       HoldForm], 
      TagBox[
       SubscriptBox["\[DoubledPi]", "2"],
       HoldForm]},
     {
      TagBox["\<\"H\"\>",
       HoldForm], "\<\"H\"\>", "\<\"H\"\>", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
        SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", "\<\"H\"\>"}],
        "\[CirclePlus]", 
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
        SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
        SubsuperscriptBox["\[Sigma]", "2", "2"], 
        "\[PermutationProduct]", "\<\"H\"\>"}]}]},
     {
      TagBox[
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
        SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", "\<\"H\"\>"}],
       
       HoldForm], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", "\<\"H\"\>"}], 
      
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", "\<\"H\"\>"}], 
      
      RowBox[{"\<\"H\"\>", "\[CirclePlus]", 
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
        SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
        SubsuperscriptBox["\[Sigma]", "2", "2"], 
        "\[PermutationProduct]", "\<\"H\"\>"}]}]},
     {
      TagBox[
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
        SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
        SubsuperscriptBox["\[Sigma]", "2", "2"], 
        "\[PermutationProduct]", "\<\"H\"\>"}],
       HoldForm], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
       SubsuperscriptBox["\[Sigma]", "2", "2"], 
       "\[PermutationProduct]", "\<\"H\"\>"}], 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
       SubscriptBox["\[Sigma]", "1"], "\[PermutationProduct]", 
       SubsuperscriptBox["\[Sigma]", "2", "2"], 
       "\[PermutationProduct]", "\<\"H\"\>"}], 
      RowBox[{"\<\"H\"\>", "\[CirclePlus]", 
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "\[PermutationProduct]", 
        SubscriptBox["\[Sigma]", "1"], 
        "\[PermutationProduct]", "\<\"H\"\>"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$, TableHeadings -> {{"H", 
       PermutationProduct[
        Subscript[$CellContext`\[Sigma], 2], 
        Subscript[$CellContext`\[Sigma], 1], "H"], 
       PermutationProduct[
        Subscript[$CellContext`\[Sigma], 2], 
        Subscript[$CellContext`\[Sigma], 1], 
        Subscript[$CellContext`\[Sigma], 2]^2, "H"]}, {
       Subscript[$CellContext`\[DoubledPi], 0], 
       Subscript[$CellContext`\[DoubledPi], 1], 
       Subscript[$CellContext`\[DoubledPi], 2]}}, TableAlignments -> 
    Center]]]], "Output",
 CellChangeTimes->{3.876223054003833*^9},
 CellLabel->
  "Out[13]//TableForm=",ExpressionUUID->"a68fc5f4-2563-4bd4-82d2-\
5dc8f9cd8bf8"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox[
       SubscriptBox["\[DoubledPi]", "0"],
       HoldForm], 
      TagBox[
       SubscriptBox["\[DoubledPi]", "1"],
       HoldForm], 
      TagBox[
       SubscriptBox["\[DoubledPi]", "2"],
       HoldForm]},
     {
      TagBox[
       SubscriptBox["\[DoubledPi]", "0"],
       HoldForm], 
      SubscriptBox["\[DoubledPi]", "0"], 
      SubscriptBox["\[DoubledPi]", "1"], 
      SubscriptBox["\[DoubledPi]", "2"]},
     {
      TagBox[
       SubscriptBox["\[DoubledPi]", "1"],
       HoldForm], 
      SubscriptBox["\[DoubledPi]", "1"], 
      SubscriptBox["\[DoubledPi]", "0"], 
      SubscriptBox["\[DoubledPi]", "2"]},
     {
      TagBox[
       SubscriptBox["\[DoubledPi]", "2"],
       HoldForm], 
      SubscriptBox["\[DoubledPi]", "2"], 
      SubscriptBox["\[DoubledPi]", "2"], 
      RowBox[{
       SubscriptBox["\[DoubledPi]", "0"], "\[CirclePlus]", 
       SubscriptBox["\[DoubledPi]", "1"], "\[CirclePlus]", 
       SubscriptBox["\[DoubledPi]", "2"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$, TableHeadings -> {{
       Subscript[$CellContext`\[DoubledPi], 0], 
       Subscript[$CellContext`\[DoubledPi], 1], 
       Subscript[$CellContext`\[DoubledPi], 2]}, {
       Subscript[$CellContext`\[DoubledPi], 0], 
       Subscript[$CellContext`\[DoubledPi], 1], 
       Subscript[$CellContext`\[DoubledPi], 2]}}, TableAlignments -> 
    Center]]]], "Output",
 CellChangeTimes->{3.876223054005588*^9},
 CellLabel->
  "Out[14]//TableForm=",ExpressionUUID->"17a13278-7c66-4a04-aa9f-\
3ccc6fe817bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.8762230540246162`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"1111e71b-2774-4c33-b855-e9e1a58d5bb8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Fs", "[", "0", "]"}], 
  RowBox[{"(*", 
   RowBox[{"F", "-", 
    RowBox[{
    "symbols", " ", "for", " ", "left", " ", "fusion", " ", "category", " ", 
     RowBox[{"(", 
      RowBox[{"input", " ", "data"}], ")"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8752760194806633`*^9, 3.8752760426577063`*^9}, {
   3.8752764677930193`*^9, 3.87527648218403*^9}, 3.8752838291159153`*^9, {
   3.875351607068902*^9, 3.875351609812048*^9}, 3.875351733328084*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"a41b76b8-9444-4b84-926b-d9c0a6da747f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.8762230540547237`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"209d5688-ddee-46b2-a030-60a23849f066"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Fs", "[", "1", "]"}], 
  RowBox[{"(*", 
   RowBox[{"F", "-", 
    RowBox[{
    "symbols", " ", "for", " ", "M", " ", "as", " ", "a", " ", "left", " ", 
     "module", " ", "category", " ", 
     RowBox[{"(", 
      RowBox[{"input", " ", "data"}], ")"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.875276033814062*^9, 3.875276043968709*^9}, {
   3.875276485611438*^9, 3.875276492312069*^9}, {3.8753516039626102`*^9, 
   3.875351605676156*^9}, 3.8753517313996563`*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"48ce234d-15e3-42b4-9d45-9aa1cd2bdcd2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.876223054082238*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"cd020948-8c98-485b-acf6-fc664cc93b32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Fs", "[", "2", "]"}], 
  RowBox[{"(*", 
   RowBox[{"F", "-", 
    RowBox[{
    "symbols", " ", "for", " ", "M", " ", "as", " ", "a", " ", "bimodule", 
     " ", "category", " ", 
     RowBox[{"(", 
      RowBox[{"computed", " ", "using", " ", "Eq", ".13"}], ")"}]}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.875276036326437*^9, 3.8752760451982107`*^9}, {
   3.875276495512032*^9, 3.875276509856144*^9}, {3.87527654444808*^9, 
   3.8752765499601583`*^9}, {3.87535159874024*^9, 3.8753516008603077`*^9}, 
   3.87535172943218*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"0b719a6f-335e-4594-b0f1-363635135635"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.98298262722380780331832283991388976574`16.\
097650610404965, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9829826272238078, -0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.683\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.68349952887416154378996679952251724899`15.93984298757435, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.730\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.72995095316658031858736421781941317022`15.968398448027402, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"22709", "+", 
               RowBox[{"2982", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"22709", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.6834995288741615, 0.7299509531665803]},
     "NumericalApproximation"],
    Root[22709 + 2982 #^2 + 22709 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.879\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.87910707956880429492230177856981754303`16.04914654552399, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.477\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.47662432024814688213965041541086975485`15.783280966923257, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"4457", "-", 
               RowBox[{"4864", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"4457", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.8791070795688043, 0.4766243202481469]},
     "NumericalApproximation"],
    Root[4457 - 4864 #^2 + 4457 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.917\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.91659069854680508271371763839852064848`16.\
067280213785466, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.400\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.39982682668560387551082158097415231168`15.706976698101892, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"2691157457", "-", 
               RowBox[{"3661465136", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"2691157457", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9165906985468051, -0.3998268266856039]},
     "NumericalApproximation"],
    Root[2691157457 - 3661465136 #^2 + 2691157457 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.98298262722380780331832283991388976574`16.\
097650610404965, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9829826272238078, 0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.683\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.68349952887416154378996679952251724899`15.93984298757435, Editable -> 
         False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.730\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.72995095316658031858736421781941317022`15.968398448027402, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"22709", "+", 
               RowBox[{"2982", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"22709", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.6834995288741615, -0.7299509531665803]},
     "NumericalApproximation"],
    Root[22709 + 2982 #^2 + 22709 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.879\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.87910707956880429492230177856981754303`16.04914654552399, Editable -> 
         False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.477\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.47662432024814688213965041541086975485`15.783280966923257, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"4457", "-", 
               RowBox[{"4864", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"4457", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.8791070795688043, -0.4766243202481469]},
     "NumericalApproximation"],
    Root[4457 - 4864 #^2 + 4457 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.917\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.91659069854680508271371763839852064848`16.\
067280213785466, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.400\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.39982682668560387551082158097415231168`15.706976698101892, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"2691157457", "-", 
               RowBox[{"3661465136", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"2691157457", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9165906985468051, 0.3998268266856039]},
     "NumericalApproximation"],
    Root[2691157457 - 3661465136 #^2 + 2691157457 #^4& , 2, 0]], ",", "1", 
   ",", 
   RowBox[{"-", "1"}], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.611\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.6108228617253533831998879577440675348`15.891020051376861,
          Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.792\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.79176728373534721594495522367651574314`16.003702320520315, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"6814477", "+", 
               RowBox[{"3458904", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"6814477", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.6108228617253534, -0.7917672837353472]},
     "NumericalApproximation"],
    Root[6814477 + 3458904 #^2 + 6814477 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.611\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.6108228617253533831998879577440675348`15.891020051376861,
          Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.792\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.79176728373534721594495522367651574314`16.003702320520315, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"6814477", "+", 
               RowBox[{"3458904", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"6814477", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.6108228617253534, 0.7917672837353472]},
     "NumericalApproximation"],
    Root[6814477 + 3458904 #^2 + 6814477 #^4& , 2, 0]], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.953\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.95337511983148781613550681868218816817`16.\
084368582007045, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.302\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.30178780771644220237703848397359251976`15.584806458239138, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"21257", "-", 
               RowBox[{"34770", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"21257", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9533751198314878, -0.3017878077164422]},
     "NumericalApproximation"],
    Root[21257 - 34770 #^2 + 21257 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.953\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.95337511983148781613550681868218816817`16.\
084368582007045, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.302\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.30178780771644220237703848397359251976`15.584806458239138, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"21257", "-", 
               RowBox[{"34770", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"21257", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9533751198314878, 0.3017878077164422]},
     "NumericalApproximation"],
    Root[21257 - 34770 #^2 + 21257 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.954\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.95417828609503962944415889069205150008`16.08473429726916, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.299\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.29923869793984303466771734747453592718`15.581122524377788, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"83842769", "-", 
               RowBox[{"137655138", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"83842769", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.9541782860950396, 0.29923869793984303`]},
     "NumericalApproximation"],
    Root[83842769 - 137655138 #^2 + 83842769 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.222\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.22213813026054382571139456103992415592`15.45172788010778,
          Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.975\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.97501520556571308340210180176654830575`16.09411615668747, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"12962410745", "+", 
               RowBox[{"23366282766", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"12962410745", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.22213813026054383`, -0.9750152055657131]},
     "NumericalApproximation"],
    Root[12962410745 + 23366282766 #^2 + 12962410745 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.197\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.19718138567247342485266869971383130178`15.\
399970682272734, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.980\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.98036702369280215307867365481797605753`16.096493462617406, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"416056493", "+", 
               RowBox[{"767407050", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"416056493", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.19718138567247342`, -0.9803670236928022]},
     "NumericalApproximation"],
    Root[416056493 + 767407050 #^2 + 416056493 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.474\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.47426626046628461708110080508049577475`15.\
781126997851949, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.880\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.88038145947272550273510205443017184734`16.0497756559099, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"9241873", "+", 
               RowBox[{"10168704", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"9241873", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.4742662604662846, 0.8803814594727255]},
     "NumericalApproximation"],
    Root[9241873 + 10168704 #^2 + 9241873 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.954\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.95417828609503962944415889069205150008`16.08473429726916, Editable -> 
         False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.299\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.29923869793984303466771734747453592718`15.581122524377788, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"83842769", "-", 
               RowBox[{"137655138", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"83842769", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.9541782860950396, -0.29923869793984303`]},
     "NumericalApproximation"],
    Root[83842769 - 137655138 #^2 + 83842769 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.222\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.22213813026054382571139456103992415592`15.45172788010778,
          Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.975\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.97501520556571308340210180176654830575`16.09411615668747, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"12962410745", "+", 
               RowBox[{"23366282766", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"12962410745", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.22213813026054383`, 0.9750152055657131]},
     "NumericalApproximation"],
    Root[12962410745 + 23366282766 #^2 + 12962410745 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.197\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.19718138567247342485266869971383130178`15.\
399970682272734, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.980\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.98036702369280215307867365481797605753`16.096493462617406, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"416056493", "+", 
               RowBox[{"767407050", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"416056493", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.19718138567247342`, 0.9803670236928022]},
     "NumericalApproximation"],
    Root[416056493 + 767407050 #^2 + 416056493 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.474\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.47426626046628461708110080508049577475`15.\
781126997851949, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.880\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.88038145947272550273510205443017184734`16.0497756559099, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"9241873", "+", 
               RowBox[{"10168704", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"9241873", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.4742662604662846, -0.8803814594727255]},
     "NumericalApproximation"],
    Root[9241873 + 10168704 #^2 + 9241873 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.98298262722380780331832283991388976574`16.\
097650610404965, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9829826272238078, -0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.683\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.68349952887416154378996679952251724899`15.93984298757435,
          Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.730\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.72995095316658031858736421781941317022`15.968398448027402, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"22709", "+", 
               RowBox[{"2982", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"22709", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.6834995288741615, -0.7299509531665803]},
     "NumericalApproximation"],
    Root[22709 + 2982 #^2 + 22709 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.753\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.75319190557181714407164463409571908414`15.98201041210211, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.658\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.65780084629095370019058464094996452332`15.923199195909755, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"126601", "-", 
               RowBox[{"34080", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"126601", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.7531919055718171, 0.6578008462909537]},
     "NumericalApproximation"],
    Root[126601 - 34080 #^2 + 126601 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.982\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.98195822604064575411797477499931119382`16.09719778067152,
          Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.189\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18909797014010512605786118456308031455`15.381791634987106, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"94742449", "-", 
               RowBox[{"175933680", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"94742449", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9819582260406458, -0.18909797014010513`]},
     "NumericalApproximation"],
    Root[94742449 - 175933680 #^2 + 94742449 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.954\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.95417828609503962944415889069205150008`16.08473429726916, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.299\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.29923869793984303466771734747453592718`15.581122524377788, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"83842769", "-", 
               RowBox[{"137655138", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"83842769", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.9541782860950396, 0.29923869793984303`]},
     "NumericalApproximation"],
    Root[83842769 - 137655138 #^2 + 83842769 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.222\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.22213813026054382571139456103992415592`15.45172788010778, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.975\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.97501520556571308340210180176654830575`16.09411615668747, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"12962410745", "+", 
               RowBox[{"23366282766", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"12962410745", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.22213813026054383`, 0.9750152055657131]},
     "NumericalApproximation"],
    Root[12962410745 + 23366282766 #^2 + 12962410745 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.656\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.65577963713752596142114725807914510369`15.\
921862695122872, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.755\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.75495236109027097359813751609181053936`15.983024315720561, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"325361", "+", 
               RowBox[{"91040", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"325361", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.655779637137526, 0.754952361090271]},
     "NumericalApproximation"],
    Root[325361 + 91040 #^2 + 325361 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.407\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.40736456237988266648741841891023796052`15.71508801401195,
          Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.913\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.9132656313017842863999362634785939008`16.06570188228227, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"11818076749", "+", 
               RowBox[{"15791508598", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"11818076749", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.40736456237988267`, -0.9132656313017843]},
     "NumericalApproximation"],
    Root[11818076749 + 15791508598 #^2 + 11818076749 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.883\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.88297096578595768434638557664584368467`16.\
051051191185774, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.469\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.46942760206342054596362345364468637854`15.776673390293233, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"8005", "-", 
               RowBox[{"8954", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"8005", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.8829709657859577, 0.46942760206342055`]},
     "NumericalApproximation"],
    Root[8005 - 8954 #^2 + 8005 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.560\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.55988197127653260842805593711091205478`15.85320125105436, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.829\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.82857237356763457913899628692888654768`16.023435216889744, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"570805", "+", 
               RowBox[{"425894", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"570805", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.5598819712765326, 0.8285723735676346]},
     "NumericalApproximation"],
    Root[570805 + 425894 #^2 + 570805 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.294\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.2939232141574226186975238306331448257`15.573338656179065, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.956\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.95582903501587035410835824222886003554`16.08548498687951, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"93349", "+", 
               RowBox[{"154440", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"93349", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.2939232141574226, 0.9558290350158704]},
     "NumericalApproximation"],
    Root[93349 + 154440 #^2 + 93349 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.787\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.78670816819179323342581255928962491453`16.000918427385216, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.617\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.61732508299947863594780983476084657013`15.895618691494153, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"1551761", "-", 
               RowBox[{"738078", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1551761", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.7867081681917932, 0.6173250829994786]},
     "NumericalApproximation"],
    Root[1551761 - 738078 #^2 + 1551761 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.883\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.88297096578595768434638557664584368467`16.\
051051191185774, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.469\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.46942760206342054596362345364468637854`15.776673390293233, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"8005", "-", 
               RowBox[{"8954", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"8005", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.8829709657859577, -0.46942760206342055`]},
     "NumericalApproximation"],
    Root[8005 - 8954 #^2 + 8005 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.560\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.55988197127653260842805593711091205478`15.85320125105436, Editable -> 
         False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.829\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.82857237356763457913899628692888654768`16.023435216889744, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"570805", "+", 
               RowBox[{"425894", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"570805", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.5598819712765326, -0.8285723735676346]},
     "NumericalApproximation"],
    Root[570805 + 425894 #^2 + 570805 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.294\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.2939232141574226186975238306331448257`15.573338656179065, Editable -> 
         False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.956\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.95582903501587035410835824222886003554`16.08548498687951, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"93349", "+", 
               RowBox[{"154440", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"93349", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.2939232141574226, -0.9558290350158704]},
     "NumericalApproximation"],
    Root[93349 + 154440 #^2 + 93349 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.787\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.78670816819179323342581255928962491453`16.000918427385216, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.617\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.61732508299947863594780983476084657013`15.895618691494153, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"1551761", "-", 
               RowBox[{"738078", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1551761", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.7867081681917932, -0.6173250829994786]},
     "NumericalApproximation"],
    Root[1551761 - 738078 #^2 + 1551761 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.98298262722380780331832283991388976574`16.\
097650610404965, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9829826272238078, 0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.683\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.68349952887416154378996679952251724899`15.93984298757435,
          Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.730\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.72995095316658031858736421781941317022`15.968398448027402, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"22709", "+", 
               RowBox[{"2982", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"22709", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.6834995288741615, 0.7299509531665803]},
     "NumericalApproximation"],
    Root[22709 + 2982 #^2 + 22709 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.982\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.98195822604064575411797477499931119382`16.09719778067152,
          Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.189\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18909797014010512605786118456308031455`15.381791634987106, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"94742449", "-", 
               RowBox[{"175933680", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"94742449", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9819582260406458, 0.18909797014010513`]},
     "NumericalApproximation"],
    Root[94742449 - 175933680 #^2 + 94742449 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.753\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.75319190557181714407164463409571908414`15.98201041210211, Editable -> 
         False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.658\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.65780084629095370019058464094996452332`15.923199195909755, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"126601", "-", 
               RowBox[{"34080", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"126601", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.7531919055718171, -0.6578008462909537]},
     "NumericalApproximation"],
    Root[126601 - 34080 #^2 + 126601 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.954\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.95417828609503962944415889069205150008`16.08473429726916, Editable -> 
         False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.299\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.29923869793984303466771734747453592718`15.581122524377788, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"83842769", "-", 
               RowBox[{"137655138", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"83842769", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.9541782860950396, -0.29923869793984303`]},
     "NumericalApproximation"],
    Root[83842769 - 137655138 #^2 + 83842769 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.222\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.22213813026054382571139456103992415592`15.45172788010778, Editable -> 
         False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.975\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.97501520556571308340210180176654830575`16.09411615668747, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"12962410745", "+", 
               RowBox[{"23366282766", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"12962410745", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.22213813026054383`, -0.9750152055657131]},
     "NumericalApproximation"],
    Root[12962410745 + 23366282766 #^2 + 12962410745 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.407\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.40736456237988266648741841891023796052`15.71508801401195,
          Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.913\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.9132656313017842863999362634785939008`16.06570188228227, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"11818076749", "+", 
               RowBox[{"15791508598", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"11818076749", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.40736456237988267`, 0.9132656313017843]},
     "NumericalApproximation"],
    Root[11818076749 + 15791508598 #^2 + 11818076749 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.656\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.65577963713752596142114725807914510369`15.\
921862695122872, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.755\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.75495236109027097359813751609181053936`15.983024315720561, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"325361", "+", 
               RowBox[{"91040", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"325361", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.655779637137526, -0.754952361090271]},
     "NumericalApproximation"],
    Root[325361 + 91040 #^2 + 325361 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.883\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.88297096578595768434638557664584368467`16.\
051051191185774, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.469\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.46942760206342054596362345364468637854`15.776673390293233, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"8005", "-", 
               RowBox[{"8954", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"8005", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.8829709657859577, -0.46942760206342055`]},
     "NumericalApproximation"],
    Root[8005 - 8954 #^2 + 8005 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.560\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.55988197127653260842805593711091205478`15.85320125105436,
          Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.829\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.82857237356763457913899628692888654768`16.023435216889744, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"570805", "+", 
               RowBox[{"425894", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"570805", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.5598819712765326, 0.8285723735676346]},
     "NumericalApproximation"],
    Root[570805 + 425894 #^2 + 570805 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.936\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.93632917756904454620325850555673241615`16.\
076533324954706, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.351\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.35112344158839170482622193958377465606`15.650564592682427, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"73", "-", 
               RowBox[{"110", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"73", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9363291775690445, 0.3511234415883917]},
     "NumericalApproximation"],
    Root[73 - 110 #^2 + 73 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"8.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         0.00823846951057322085532064193102996796`14.02095130680153, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.00\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.999966063234209556753739889245480299`16.105090029222783, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"1984319693", "+", 
               RowBox[{"3968100664", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1984319693", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.00823846951057322, 0.9999660632342096]},
     "NumericalApproximation"],
    Root[1984319693 + 3968100664 #^2 + 1984319693 #^4& , 4, 0]], ",", "1", 
   ",", 
   RowBox[{"-", "1"}], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.976\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.97566021768418431658886902368976734579`16.094403365118644, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.219\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.21928780091115451789107737567974254489`15.446119240355635, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"564260657", "-", 
               RowBox[{"1019986590", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"564260657", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.9756602176841843, 0.21928780091115452`]},
     "NumericalApproximation"],
    Root[564260657 - 1019986590 #^2 + 564260657 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.976\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.97566021768418431658886902368976734579`16.094403365118644, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.219\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.21928780091115451789107737567974254489`15.446119240355635, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"564260657", "-", 
               RowBox[{"1019986590", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"564260657", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.9756602176841843, -0.21928780091115452`]},
     "NumericalApproximation"],
    Root[564260657 - 1019986590 #^2 + 564260657 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.883\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.88297096578595768434638557664584368467`16.\
051051191185774, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.469\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.46942760206342054596362345364468637854`15.776673390293233, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"8005", "-", 
               RowBox[{"8954", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"8005", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.8829709657859577, 0.46942760206342055`]},
     "NumericalApproximation"],
    Root[8005 - 8954 #^2 + 8005 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.560\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.55988197127653260842805593711091205478`15.85320125105436,
          Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.829\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.82857237356763457913899628692888654768`16.023435216889744, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"570805", "+", 
               RowBox[{"425894", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"570805", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.5598819712765326, -0.8285723735676346]},
     "NumericalApproximation"],
    Root[570805 + 425894 #^2 + 570805 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"8.24\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> False], 
         0.00823846951057322085532064193102996796`14.02095130680153, Editable -> 
         False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.00\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.999966063234209556753739889245480299`16.105090029222783, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"1984319693", "+", 
               RowBox[{"3968100664", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1984319693", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.00823846951057322, -0.9999660632342096]},
     "NumericalApproximation"],
    Root[1984319693 + 3968100664 #^2 + 1984319693 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.936\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.93632917756904454620325850555673241615`16.\
076533324954706, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.351\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.35112344158839170482622193958377465606`15.650564592682427, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"73", "-", 
               RowBox[{"110", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"73", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9363291775690445, -0.3511234415883917]},
     "NumericalApproximation"],
    Root[73 - 110 #^2 + 73 #^4& , 1, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.876223054295261*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"58444575-859f-4157-989f-caaff886bded"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Fs", "[", "3", "]"}], 
  RowBox[{"(*", 
   RowBox[{"F", "-", 
    RowBox[{
    "symbols", " ", "for", " ", "M", " ", "as", " ", "a", " ", "right", " ", 
     "module", " ", "category", " ", 
     RowBox[{"(", 
      RowBox[{"computed", " ", "using", " ", "intertwiners"}], ")"}]}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.875276046625394*^9, 3.875276047349478*^9}, {
   3.875276553671666*^9, 3.8752765715204897`*^9}, {3.875351594829946*^9, 
   3.87535159658009*^9}, 3.8753517268218803`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"14ce0797-7295-434b-996b-a1a3bdd9160d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.954\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.95417828609503962944415889069205150008`16.08473429726916, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.299\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.29923869793984303466771734747453592718`15.581122524377788, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"83842769", "-", 
               RowBox[{"137655138", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"83842769", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.9541782860950396, 0.29923869793984303`]},
     "NumericalApproximation"],
    Root[83842769 - 137655138 #^2 + 83842769 #^4& , 4, 0]], ",", "1", ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.222\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.22213813026054382571139456103992415592`15.45172788010778,
          Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.975\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.97501520556571308340210180176654830575`16.09411615668747, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"12962410745", "+", 
               RowBox[{"23366282766", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"12962410745", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.22213813026054383`, -0.9750152055657131]},
     "NumericalApproximation"],
    Root[12962410745 + 23366282766 #^2 + 12962410745 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.379\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.37921561782598872669680645230982918292`15.834505981113765, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.597\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.59682117522491917593896459948155097663`16.031463989368174, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"6127627088633015113798841854261", "+", 
               RowBox[{"27619764469422351933945696743680", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"78259853768329051920757034378088", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"110479057877689407735782786974720", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"98042033418128241820781469668176", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.3792156178259887, 0.5968211752249192]},
     "NumericalApproximation"],
    Root[6127627088633015113798841854261 + 
     27619764469422351933945696743680 #^2 + 
     78259853768329051920757034378088 #^4 + 
     110479057877689407735782786974720 #^6 + 
     98042033418128241820781469668176 #^8& , 8, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.373\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.37271828222931574492449158242379780859`15.82700046173889,
          Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.601\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.60090022640370854833946623330120928586`16.034422133499213, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"175567283627746000052792039125", "+", 
               RowBox[{"817856089202643134095600627360", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"2303532267151412422687071312744", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"3271424356810572536382402509440", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"2809076538043936000844672626000", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.37271828222931574`, -0.6009002264037085]},
     "NumericalApproximation"],
    Root[175567283627746000052792039125 + 817856089202643134095600627360 #^2 + 
     2303532267151412422687071312744 #^4 + 
     3271424356810572536382402509440 #^6 + 
     2809076538043936000844672626000 #^8& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.894\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.89447922804143276120925065697520039976`16.056675027681298, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.447\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.44710950627603801565967955866653937846`15.755518671796946, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"4176033186631777", "-", 
               RowBox[{"5012794801612896", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"4176033186631777", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.8944792280414328, 0.447109506276038]},
     "NumericalApproximation"],
    Root[4176033186631777 - 5012794801612896 #^2 + 4176033186631777 #^4& , 4, 
     0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.634\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.63424628552765305311567090029711835086`16.05787769830442,
          Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.313\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.31262061559400527999130758871615398675`15.750637379792481, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"6127627088633015113798841854261", "-", 
               RowBox[{"27992593755329737204801827303680", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"80848500701726108198821409162088", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"111970375021318948819207309214720", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"98042033418128241820781469668176", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.634246285527653, 0.3126206155940053]},
     "NumericalApproximation"],
    Root[6127627088633015113798841854261 - 
     27992593755329737204801827303680 #^2 + 
     80848500701726108198821409162088 #^4 - 
     111970375021318948819207309214720 #^6 + 
     98042033418128241820781469668176 #^8& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.638\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.6376006332706418699984851627959869802`16.06016850558841, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.306\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.30572116781943065033644302275206428021`15.740945275725677, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"208760147000887039301774125", "-", 
               RowBox[{"986057058363325574334803360", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"2830205663825601403495046184", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"3944228233453302297339213440", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"3340162352014192628828386000", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.6376006332706419, 0.30572116781943065`]},
     "NumericalApproximation"],
    Root[208760147000887039301774125 - 986057058363325574334803360 #^2 + 
     2830205663825601403495046184 #^4 - 3944228233453302297339213440 #^6 + 
     3340162352014192628828386000 #^8& , 2, 0]], ",", 
   RowBox[{"-", "1"}], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.98298262722380780331832283991388976574`16.\
097650610404965, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9829826272238078, -0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.98298262722380780331832283991388976574`16.\
097650610404965, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9829826272238078, -0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.98298262722380780331832283991388976574`16.097650610404965, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.9829826272238078, 0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.98298262722380780331832283991388976574`16.097650610404965, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.9829826272238078, 0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.98298262722380780331832283991388976574`16.\
097650610404965, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9829826272238078, -0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.119\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.11876268790050473200814451502083102241`15.\
179784786242612, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.993\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.99292266766483250339803134920657612383`16.10202019344258, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"135033121126445", "+", 
               RowBox[{"262447902554934", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"135033121126445", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.11876268790050473`, -0.9929226676648325]},
     "NumericalApproximation"],
    Root[135033121126445 + 262447902554934 #^2 + 135033121126445 #^4& , 1, 
     0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.683\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.68349952887416154378996679952251724899`15.93984298757435, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.730\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.72995095316658031858736421781941317022`15.968398448027402, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"22709", "+", 
               RowBox[{"2982", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"22709", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.6834995288741615, 0.7299509531665803]},
     "NumericalApproximation"],
    Root[22709 + 2982 #^2 + 22709 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.683\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.68349952887416154378996679952251724899`15.93984298757435,
          Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.730\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.72995095316658031858736421781941317022`15.968398448027402, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"22709", "+", 
               RowBox[{"2982", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"22709", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.6834995288741615, -0.7299509531665803]},
     "NumericalApproximation"],
    Root[22709 + 2982 #^2 + 22709 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.98298262722380780331832283991388976574`16.\
097650610404965, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9829826272238078, 0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.954\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.95417828609503962944415889069205150008`16.08473429726916, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.299\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.29923869793984303466771734747453592718`15.581122524377788, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"83842769", "-", 
               RowBox[{"137655138", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"83842769", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.9541782860950396, 0.29923869793984303`]},
     "NumericalApproximation"],
    Root[83842769 - 137655138 #^2 + 83842769 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.683\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.68349952887416154378996679952251724899`15.93984298757435, Editable -> 
         False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.730\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.72995095316658031858736421781941317022`15.968398448027402, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"22709", "+", 
               RowBox[{"2982", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"22709", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.6834995288741615, -0.7299509531665803]},
     "NumericalApproximation"],
    Root[22709 + 2982 #^2 + 22709 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.222\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.22213813026054382571139456103992415592`15.45172788010778, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.975\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.97501520556571308340210180176654830575`16.09411615668747, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"12962410745", "+", 
               RowBox[{"23366282766", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"12962410745", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.22213813026054383`, 0.9750152055657131]},
     "NumericalApproximation"],
    Root[12962410745 + 23366282766 #^2 + 12962410745 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.482\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.48239754441359122827392980070726480335`15.\
939024854269123, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.517\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.51700349045604832021183483448112383485`15.96911324101988, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"420127295216226720392253067325664554200525", "+", 
               RowBox[{"1648634664617568068378821353685662143596800", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"3785003563673874591010180228897908296871464", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"6594538658470272273515285414742648574387200", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"6722036723459627526276049077210632867208400", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.48239754441359123`, -0.5170034904560483]},
     "NumericalApproximation"],
    Root[420127295216226720392253067325664554200525 + 
     1648634664617568068378821353685662143596800 #^2 + 
     3785003563673874591010180228897908296871464 #^4 + 
     6594538658470272273515285414742648574387200 #^6 + 
     6722036723459627526276049077210632867208400 #^8& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.693\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.69338046332792502290942593390354886651`16.09659136667636,
          Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.139\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.13864895627141227141265744648990221322`15.39753637047732, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"90539816593581507230250784944062894125", "-", 
               RowBox[{"100751057427525209566543517700654380640", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               RowBox[{"138084950616869609319938318790391525336", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"403004229710100838266174070802617522560", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"1448637065497304115684012559105006306000", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.693380463327925, -0.13864895627141227`]},
     "NumericalApproximation"],
    Root[90539816593581507230250784944062894125 - 
     100751057427525209566543517700654380640 #^2 - 
     138084950616869609319938318790391525336 #^4 - 
     403004229710100838266174070802617522560 #^6 + 
     1448637065497304115684012559105006306000 #^8& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.991\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.99053621656534185380138524124049581587`16.10097512711708, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.137\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.13725160717608456129035232606838690117`15.242622206635968, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"41191027961", "-", 
               RowBox[{"79278228978", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"41191027961", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.9905362165653419, 0.13725160717608456`]},
     "NumericalApproximation"],
    Root[41191027961 - 79278228978 #^2 + 41191027961 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.549\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.5487917985045882574013376142829656601`15.995027378227848, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.446\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.44590084311884792267477450877777300775`15.90485805937866, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             
             RowBox[{"35884003516788077546689859734967484787068135042779567725\
", "+", 
               
               RowBox[{
                "112594440108279199111016880485961915199130419696300140800", 
                 " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               
               RowBox[{
                "170828888614860322937617367624023908084937798472704545576", 
                 " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               
               RowBox[{
                "450377760433116796444067521943847660796521678785200563200", 
                 " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               
               RowBox[{
                "574144056268609240747037755759479756593090160684473083600", 
                 " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.5487917985045883, 0.4459008431188479]},
     "NumericalApproximation"],
    Root[35884003516788077546689859734967484787068135042779567725 + 
     112594440108279199111016880485961915199130419696300140800 #^2 + 
     170828888614860322937617367624023908084937798472704545576 #^4 + 
     450377760433116796444067521943847660796521678785200563200 #^6 + 
     574144056268609240747037755759479756593090160684473083600 #^8& , 8, 0]], 
   ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.706\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.70584825286670460631199830459081567824`16.\
104331109929145, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.0422\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.04216922959956236754974767677595082205`14.880615432705389, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             
             RowBox[{"7733206421118867038778979754421980331193881093842125", 
               "-", 
               
               RowBox[{
                "17943518243096327370133948764363495058371752752659040", " ", 
                 
                 SuperscriptBox["#1", "2"]}], "+", 
               
               RowBox[{
                "11151829752006915576695623214206437974528711161615656", " ", 
                 
                 SuperscriptBox["#1", "4"]}], "-", 
               
               RowBox[{
                "71774072972385309480535795057453980233487011010636160", " ", 
                 
                 SuperscriptBox["#1", "6"]}], "+", 
               
               RowBox[{
                "123731302737901872620463676070751685299102097501474000", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.7058482528667046, -0.04216922959956237]},
     "NumericalApproximation"],
    Root[7733206421118867038778979754421980331193881093842125 - 
     17943518243096327370133948764363495058371752752659040 #^2 + 
     11151829752006915576695623214206437974528711161615656 #^4 - 
     71774072972385309480535795057453980233487011010636160 #^6 + 
     123731302737901872620463676070751685299102097501474000 #^8& , 1, 0]], 
   ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.541\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.54099231957911186885468168838997371495`15.\
838295867532358, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.841\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.84102753234148763805677617710898630321`16.029914981357482, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"81736167957925935973", "+", 
               RowBox[{"67784559380838010104", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"81736167957925935973", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.5409923195791119, 0.8410275323414876]},
     "NumericalApproximation"],
    Root[81736167957925935973 + 67784559380838010104 #^2 + 
     81736167957925935973 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.883\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.88297096578595768434638557664584368467`16.\
051051191185774, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.469\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.46942760206342054596362345364468637854`15.776673390293233, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"8005", "-", 
               RowBox[{"8954", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"8005", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.8829709657859577, -0.46942760206342055`]},
     "NumericalApproximation"],
    Root[8005 - 8954 #^2 + 8005 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.883\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.88297096578595768434638557664584368467`16.\
051051191185774, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.469\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.46942760206342054596362345364468637854`15.776673390293233, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"8005", "-", 
               RowBox[{"8954", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"8005", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.8829709657859577, -0.46942760206342055`]},
     "NumericalApproximation"],
    Root[8005 - 8954 #^2 + 8005 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.883\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.88297096578595768434638557664584368467`16.051051191185774, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.469\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.46942760206342054596362345364468637854`15.776673390293233, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"8005", "-", 
               RowBox[{"8954", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"8005", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.8829709657859577, 0.46942760206342055`]},
     "NumericalApproximation"],
    Root[8005 - 8954 #^2 + 8005 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.883\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.88297096578595768434638557664584368467`16.051051191185774, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.469\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.46942760206342054596362345364468637854`15.776673390293233, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"8005", "-", 
               RowBox[{"8954", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"8005", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.8829709657859577, 0.46942760206342055`]},
     "NumericalApproximation"],
    Root[8005 - 8954 #^2 + 8005 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.883\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.88297096578595768434638557664584368467`16.\
051051191185774, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.469\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.46942760206342054596362345364468637854`15.776673390293233, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"8005", "-", 
               RowBox[{"8954", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"8005", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.8829709657859577, -0.46942760206342055`]},
     "NumericalApproximation"],
    Root[8005 - 8954 #^2 + 8005 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.765\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.76494249103214162488484362256713211536`15.988733553808991, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.644\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.64409858361398519832619058433920145035`15.914057112157469, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"104327035037605", "-", 
               RowBox[{"35528369215034", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"104327035037605", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.7649424910321416, 0.6440985836139852]},
     "NumericalApproximation"],
    Root[104327035037605 - 35528369215034 #^2 + 104327035037605 #^4& , 4, 0]],
    ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.560\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.55988197127653260842805593711091205478`15.85320125105436, Editable -> 
         False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.829\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.82857237356763457913899628692888654768`16.023435216889744, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"570805", "+", 
               RowBox[{"425894", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"570805", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.5598819712765326, -0.8285723735676346]},
     "NumericalApproximation"],
    Root[570805 + 425894 #^2 + 570805 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.560\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.55988197127653260842805593711091205478`15.85320125105436,
          Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.829\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.82857237356763457913899628692888654768`16.023435216889744, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"570805", "+", 
               RowBox[{"425894", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"570805", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.5598819712765326, 0.8285723735676346]},
     "NumericalApproximation"],
    Root[570805 + 425894 #^2 + 570805 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.98298262722380780331832283991388976574`16.\
097650610404965, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9829826272238078, 0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 2, 0]], ",", "1", ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.683\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.68349952887416154378996679952251724899`15.93984298757435,
          Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.730\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.72995095316658031858736421781941317022`15.968398448027402, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"22709", "+", 
               RowBox[{"2982", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"22709", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.6834995288741615, 0.7299509531665803]},
     "NumericalApproximation"],
    Root[22709 + 2982 #^2 + 22709 #^4& , 2, 0]], ",", 
   RowBox[{"-", "1"}], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.413\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.41326830934462382982630401784263085574`15.871851869408065, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.574\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.57376763980851719360032348049571737647`16.01435581647653, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"392658497030280824317607630992091236525", "-", 
               RowBox[{"1072225482028644126567129248307582060800", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1151706681051693722784067698796323586344", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"4288901928114576506268516993230328243200", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"6282535952484493189081722095873459784400", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.41326830934462383`, -0.5737676398085172]},
     "NumericalApproximation"],
    Root[392658497030280824317607630992091236525 - 
     1072225482028644126567129248307582060800 #^2 + 
     1151706681051693722784067698796323586344 #^4 - 
     4288901928114576506268516993230328243200 #^6 + 
     6282535952484493189081722095873459784400 #^8& , 5, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.610\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.61029321311274731254314929174142889678`16.04115830618013, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.357\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.35713049999757617847251367493299767375`15.808446707660776, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"2720715449171406934197491794367594125", "+", 
               RowBox[{"5322653291518093932002227622331060320", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"892214906532003960559354760008404264", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"21290613166072375728008910489324241280", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"43531447186742510947159868709881506000", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.6102932131127473, 0.3571304999975762]},
     "NumericalApproximation"],
    Root[2720715449171406934197491794367594125 + 
     5322653291518093932002227622331060320 #^2 + 
     892214906532003960559354760008404264 #^4 + 
     21290613166072375728008910489324241280 #^6 + 
     43531447186742510947159868709881506000 #^8& , 8, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.651\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.65130486592000735868168703746050596237`15.91888909083751, Editable -> 
         False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.759\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.75881616458067180364110981827252544463`15.98524134183874, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"10574439643997", "+", 
               RowBox[{"3206253495544", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"10574439643997", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.6513048659200074, -0.7588161645806718]},
     "NumericalApproximation"],
    Root[10574439643997 + 3206253495544 #^2 + 10574439643997 #^4& , 3, 0]], 
   ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.657\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.65707600542528465936698012228589504957`16.07323537411739, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.261\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.26124915903089773738798839985975064337`15.672674666969009, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             
             RowBox[{"33537832577813213625984353533930744153844366785211725", 
               "+", 
               
               RowBox[{
                "22669459079723263558058698431488314394940655410796800", " ", 
                 
                 SuperscriptBox["#1", "2"]}], "-", 
               
               RowBox[{
                "81227687804116137849935456351562263922083778036184024", " ", 
                 
                 SuperscriptBox["#1", "4"]}], "+", 
               
               RowBox[{
                "90677836318893054232234793725953257579762621643187200", " ", 
                 
                 SuperscriptBox["#1", "6"]}], "+", 
               
               RowBox[{
                "536605321245011418015749656542891906461509868563387600", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.6570760054252847, 0.26124915903089774`]},
     "NumericalApproximation"],
    Root[33537832577813213625984353533930744153844366785211725 + 
     22669459079723263558058698431488314394940655410796800 #^2 - 
     81227687804116137849935456351562263922083778036184024 #^4 + 
     90677836318893054232234793725953257579762621643187200 #^6 + 
     536605321245011418015749656542891906461509868563387600 #^8& , 8, 0]], 
   ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.198\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.19791145120604636264971532000345177948`15.552090689175674, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.679\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.67884538554925499820313916643499396741`16.087390636086784, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             
             RowBox[{"195433545509903813830742824543364680062746386119527125",
                "+", 
               
               RowBox[{
                "59968945486678164421062666113722449476868212137080480", " ", 
                 
                 SuperscriptBox["#1", "2"]}], "-", 
               
               RowBox[{
                "458102709619710086562214655105086456165467138102090904", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               
               RowBox[{
                "239875781946712657684250664454889797907472848548321920", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               
               RowBox[{
                "3126936728158461021291885192693834881003942177912434000", 
                 " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.19791145120604636`, -0.678845385549255]},
     "NumericalApproximation"],
    Root[195433545509903813830742824543364680062746386119527125 + 
     59968945486678164421062666113722449476868212137080480 #^2 - 
     458102709619710086562214655105086456165467138102090904 #^4 + 
     239875781946712657684250664454889797907472848548321920 #^6 + 
     3126936728158461021291885192693834881003942177912434000 #^8& , 5, 0]], 
   ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.108\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.1078749876437109650462176091423316393`15.13802552700101, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.994\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.99416446679655035012501684832386672497`16.102563004647376, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"8844112871701", "+", 
               RowBox[{"17276549519002", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"8844112871701", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.10787498764371097`, 0.9941644667965504]},
     "NumericalApproximation"],
    Root[8844112871701 + 17276549519002 #^2 + 8844112871701 #^4& , 4, 0]]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.876223056101541*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"a2161c6d-8f5f-4c1b-b453-f22e88d9e236"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Fs", "[", "4", "]"}], 
  RowBox[{"(*", 
   RowBox[{"F", "-", 
    RowBox[{
    "symbols", " ", "for", " ", "right", " ", "fusion", " ", "category", " ", 
     
     RowBox[{"(", 
      RowBox[{
      "computed", " ", "as", " ", "maps", " ", "between", " ", 
       "intertwiners"}], ")"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8752760482948837`*^9, 3.875276048846386*^9}, {
   3.8752765745657253`*^9, 3.875276590920471*^9}, {3.875351587444607*^9, 
   3.875351589403925*^9}, 3.87535167393863*^9, 3.8753517246678057`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"0c7d8db8-61f9-4069-a7e1-f23a2820257a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-1.00\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.99994114597096228624906188997556455433`16.\
105079207291034, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.0108\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.0108491747615583559311014383297333552`14.14050147301595, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"13753947557096877953249836201686625", "-", 
               RowBox[{"55000100765706937831658790326840860", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"82492310755270674400353406894706694", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"55000100765706937831658790326840860", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"13753947557096877953249836201686625", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9999411459709623, 0.010849174761558356`]},
     "NumericalApproximation"],
    Root[13753947557096877953249836201686625 - 
     55000100765706937831658790326840860 #^2 + 
     82492310755270674400353406894706694 #^4 - 
     55000100765706937831658790326840860 #^6 + 
     13753947557096877953249836201686625 #^8& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-1.00\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.99994114597096228624906188997556455433`16.\
105079207291034, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.0108\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.0108491747615583559311014383297333552`14.14050147301595, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"13753947557096877953249836201686625", "-", 
               RowBox[{"55000100765706937831658790326840860", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"82492310755270674400353406894706694", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"55000100765706937831658790326840860", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"13753947557096877953249836201686625", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9999411459709623, -0.010849174761558356`]},
     "NumericalApproximation"],
    Root[13753947557096877953249836201686625 - 
     55000100765706937831658790326840860 #^2 + 
     82492310755270674400353406894706694 #^4 - 
     55000100765706937831658790326840860 #^6 + 
     13753947557096877953249836201686625 #^8& , 1, 0]], ",", 
   RowBox[{"-", "1"}], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.98298262722380780331832283991388976574`16.\
097650610404965, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9829826272238078, -0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.98298262722380780331832283991388976574`16.\
097650610404965, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9829826272238078, -0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.98298262722380780331832283991388976574`16.097650610404965, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.9829826272238078, 0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.98298262722380780331832283991388976574`16.097650610404965, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.9829826272238078, 0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.98298262722380780331832283991388976574`16.097650610404965, 
         Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.9829826272238078, 0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.98298262722380780331832283991388976574`16.\
097650610404965, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9829826272238078, -0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.119\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.11876268790050473200814451502083102241`15.\
179784786242612, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.993\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.99292266766483250339803134920657612383`16.10202019344258, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"135033121126445", "+", 
               RowBox[{"262447902554934", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"135033121126445", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.11876268790050473`, -0.9929226676648325]},
     "NumericalApproximation"],
    Root[135033121126445 + 262447902554934 #^2 + 135033121126445 #^4& , 1, 
     0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.683\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.68349952887416154378996679952251724899`15.93984298757435, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.730\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.72995095316658031858736421781941317022`15.968398448027402, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"22709", "+", 
               RowBox[{"2982", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"22709", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.6834995288741615, 0.7299509531665803]},
     "NumericalApproximation"],
    Root[22709 + 2982 #^2 + 22709 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.683\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.68349952887416154378996679952251724899`15.93984298757435, Editable -> 
         False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.730\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.72995095316658031858736421781941317022`15.968398448027402, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"22709", "+", 
               RowBox[{"2982", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"22709", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.6834995288741615, 0.7299509531665803]},
     "NumericalApproximation"],
    Root[22709 + 2982 #^2 + 22709 #^4& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.683\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.68349952887416154378996679952251724899`15.93984298757435,
          Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.730\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.72995095316658031858736421781941317022`15.968398448027402, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"22709", "+", 
               RowBox[{"2982", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"22709", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.6834995288741615, -0.7299509531665803]},
     "NumericalApproximation"],
    Root[22709 + 2982 #^2 + 22709 #^4& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.98298262722380780331832283991388976574`16.\
097650610404965, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9829826272238078, 0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.983\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.98298262722380780331832283991388976574`16.\
097650610404965, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.184\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.18369854266210325355324073370866244659`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"488346", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"261845", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.9829826272238078, 0.18369854266210325`]},
     "NumericalApproximation"],
    Root[261845 - 488346 #^2 + 261845 #^4& , 2, 0]], ",", "1", ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.691\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.69137866762996469383040221146075055003`15.94482074335446,
          Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.722\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.72249258677595784572389447930618189275`15.963938163342496, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"7092892613738032149708920192675842487841625", "+", 
               RowBox[{"1921470329434317512109529958659071477727140", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"14299935239793476919773044431281301272766614", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"1921470329434317512109529958659071477727140", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"7092892613738032149708920192675842487841625", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.6913786676299647, 0.7224925867759578]},
     "NumericalApproximation"],
    Root[7092892613738032149708920192675842487841625 + 
     1921470329434317512109529958659071477727140 #^2 + 
     14299935239793476919773044431281301272766614 #^4 + 
     1921470329434317512109529958659071477727140 #^6 + 
     7092892613738032149708920192675842487841625 #^8& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.676\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.6755399367170245028546560206450521946`15.934755796855708,
          Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.737\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.73732339844898187042332438068115152419`15.972762784180313, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"7092892613738032149708920192675842487841625", "+", 
               RowBox[{"1803039584241807142225943939486035667877540", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"14284379306939143211357013152286614201214614", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"1803039584241807142225943939486035667877540", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"7092892613738032149708920192675842487841625", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.6755399367170245, 0.7373233984489819]},
     "NumericalApproximation"],
    Root[7092892613738032149708920192675842487841625 + 
     1803039584241807142225943939486035667877540 #^2 + 
     14284379306939143211357013152286614201214614 #^4 + 
     1803039584241807142225943939486035667877540 #^6 + 
     7092892613738032149708920192675842487841625 #^8& , 4, 0]], ",", 
   RowBox[{"-", "1"}], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.491\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.49149131361190390165916141995694488287`16.097650610404965, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.0918\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.09184927133105154350989351996759069152`15.369210478948737, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"261845", "-", 
               RowBox[{"1953384", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"4189520", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.4914913136119039, -0.09184927133105154]},
     "NumericalApproximation"],
    Root[261845 - 1953384 #^2 + 4189520 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.346\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.34568933381498201384829371818341314793`15.94482074335446, Editable -> 
         False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.361\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.36124629338797892286194723965309094638`15.963938163342496, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"7092892613738032149708920192675842487841625", "+", 
               RowBox[{"7685881317737270048438119834636285910908560", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"228798963836695630716368710900500820364265824", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"122974101083796320775009917354180574574536960", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               
               RowBox[{
                "1815780509116936230325483569325015676887456000", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.345689333814982, -0.3612462933879789]},
     "NumericalApproximation"],
    Root[7092892613738032149708920192675842487841625 + 
     7685881317737270048438119834636285910908560 #^2 + 
     228798963836695630716368710900500820364265824 #^4 + 
     122974101083796320775009917354180574574536960 #^6 + 
     1815780509116936230325483569325015676887456000 #^8& , 7, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.650\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.65030926844974246137098816689103841782`16.\
068739709633594, Editable -> False], "+", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.278\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.2776650056603475746896947384811937809`15.69914091457799, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"78629898121512935352733777182867362920912850149", "+", 
               RowBox[{"70935348135540310946762968205123684854764869120", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               
               RowBox[{
                "168965894066494006075009099339028091005918284008", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               
               RowBox[{
                "283741392542161243787051872820494739419059476480", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               
               RowBox[{
                "1258078369944206965643740434925877806734605602384", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.6503092684497425, 0.2776650056603476]},
     "NumericalApproximation"],
    Root[78629898121512935352733777182867362920912850149 + 
     70935348135540310946762968205123684854764869120 #^2 - 
     168965894066494006075009099339028091005918284008 #^4 + 
     283741392542161243787051872820494739419059476480 #^6 + 
     1258078369944206965643740434925877806734605602384 #^8& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.490\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.49046589857201894346871995367109775543`16.096743580546985, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.0972\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.09717614078538384936312155559789971448`15.393694411358062, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"37720368437094429641920465254383617773546625", "-", 
               RowBox[{"563089144542968439330763936923678890589000432", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               
               RowBox[{
                "3308322292680640360950946663200695638318045280", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               
               RowBox[{
                "9009426312687495029292222990778862249424006912", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               
               RowBox[{
                "9656414319896173988331639105122206150027936000", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.49046589857201894`, -0.09717614078538385]},
     "NumericalApproximation"],
    Root[37720368437094429641920465254383617773546625 - 
     563089144542968439330763936923678890589000432 #^2 + 
     3308322292680640360950946663200695638318045280 #^4 - 
     9009426312687495029292222990778862249424006912 #^6 + 
     9656414319896173988331639105122206150027936000 #^8& , 5, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.342\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.34174976443708077189498339976125862449`15.93984298757435, Editable -> 
         False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.365\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.36497547658329015929368210890970658511`15.968398448027402, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"22709", "+", 
               RowBox[{"11928", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"363344", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.34174976443708077`, -0.36497547658329016`]},
     "NumericalApproximation"],
    Root[22709 + 11928 #^2 + 363344 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.647\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.64725855895871142742237225320423021913`16.066697567849435, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.285\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.28470398285709358487949316440790425986`15.710013308592943, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"2678816588065856639026879386928293658892125", "+", 
               RowBox[{"2472521835866523594863311393533402399247040", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               RowBox[{"4826353871751292283585571332487797594079144", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"9890087343466094379453245574133609596988160", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"42861065409053706224430070190852698542274000", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.6472585589587114, -0.2847039828570936]},
     "NumericalApproximation"],
    Root[2678816588065856639026879386928293658892125 + 
     2472521835866523594863311393533402399247040 #^2 - 
     4826353871751292283585571332487797594079144 #^4 + 
     9890087343466094379453245574133609596988160 #^6 + 
     42861065409053706224430070190852698542274000 #^8& , 7, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"-0.690\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> 
          False], -0.69024937009679077082324738512397743762`16.\
094625784840876, Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.153\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.15347901185824575076566134157474152744`15.441668760278233, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             
             RowBox[{"53910862954110070230919802129869515915150993188700790497\
25", "-", 
               
               RowBox[{
                "4193561497922874355074813330990606458963830312375877260800", 
                 " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               
               RowBox[{
                "12445864695384753107279856769940825666479990431971479519144",
                  " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               
               RowBox[{
                "16774245991691497420299253323962425835855321249503509043200",
                  " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               
               RowBox[{
                "86257380726576112369471683407791225464241589101921264795600",
                  " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], 
      Complex[-0.6902493700967908, -0.15347901185824575`]},
     "NumericalApproximation"],
    Root[5391086295411007023091980212986951591515099318870079049725 - 
     4193561497922874355074813330990606458963830312375877260800 #^2 - 
     12445864695384753107279856769940825666479990431971479519144 #^4 - 
     16774245991691497420299253323962425835855321249503509043200 #^6 + 
     86257380726576112369471683407791225464241589101921264795600 #^8& , 1, 
     0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      RowBox[{
        InterpretationBox[
         StyleBox[
          TemplateBox[{"\"0.650\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], ShowStringCharacters -> False], 
         0.65022086376490506598457841391791589558`16.068680666531236, 
         Editable -> False], "-", 
        RowBox[{
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.278\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], ShowStringCharacters -> False], 
           0.27787196390571800019841930406983010471`15.699464496384534, 
           Editable -> False], " ", "\[ImaginaryI]"}]}], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             
             RowBox[{"1381462181106482609881254823385009681471332783787125", 
               "-", 
               
               RowBox[{
                "6475826997523138169580132863993567856827697617184960", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               
               RowBox[{
                "18396241243050784633097886574411190446692090296726936", " ", 
                 
                 SuperscriptBox["#1", "4"]}], "-", 
               
               RowBox[{
                "25903307990092552678320531455974271427310790468739840", " ", 
                 
                 SuperscriptBox["#1", "6"]}], "+", 
               
               RowBox[{
                "22103394897703721758100077174160154903541324540594000", " ", 
                 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}], 
       Short[#, 7]& ], 
      Complex[0.6502208637649051, -0.277871963905718]},
     "NumericalApproximation"],
    Root[1381462181106482609881254823385009681471332783787125 - 
     6475826997523138169580132863993567856827697617184960 #^2 + 
     18396241243050784633097886574411190446692090296726936 #^4 - 
     25903307990092552678320531455974271427310790468739840 #^6 + 
     22103394897703721758100077174160154903541324540594000 #^8& , 7, 0]], ",",
    "1", ",", 
   RowBox[{"-", "1"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.876223057187999*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"4c139c98-d0be-4cd4-9fa8-889993152c2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"plt", "[", "n_", "]"}], ":=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Re", "[", "#", "]"}], ",", 
        RowBox[{"Im", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Fs", "[", "n", "]"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsGrid", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"plt", "[", "0", "]"}], ",", 
      RowBox[{"plt", "[", "1", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"plt", "[", "2", "]"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"plt", "[", "3", "]"}], ",", 
      RowBox[{"plt", "[", "4", "]"}]}], "}"}]}], "}"}], "]"}]}], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"2be74dd2-c108-40d5-a29d-84926e43baf6"],

Cell[BoxData[
 GraphicsBox[{{}, {{InsetBox[
      GraphicsBox[{{}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         PointBox[CompressedData["
1:eJxTTMoPSmViYGC4AcQgGgI+2DOggFH+KH+UP8of5Y/yR/mj/FH+KH+UP8of
5VObDwAPxgI9
          "]]}, {{}, {}}},
       AspectRatio->1,
       Axes->{True, True},
       AxesLabel->{None, None},
       AxesOrigin->{0, 0},
       DisplayFunction->Identity,
       Frame->{{False, False}, {False, False}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       Method->{
        "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
         "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& )}},
       PlotRange->{{0, 2.}, {-1, 1}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.05], 
          Scaled[0.05]}},
       Ticks->{Automatic, Automatic}], {192., -193.5}, 
      ImageScaled[{0.5, 0.5}], {360., 360.}], InsetBox[
      GraphicsBox[{{}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         PointBox[CompressedData["
1:eJxTTMoPSmViYGDIAWIQDQEf7BlQwCh/lD/KH+WP8kf5g5sPALY2ge4=
          
          "]]}, {{}, {}}},
       AspectRatio->1,
       Axes->{True, True},
       AxesLabel->{None, None},
       AxesOrigin->{0, 0},
       DisplayFunction->Identity,
       Frame->{{False, False}, {False, False}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       Method->{
        "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
         "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& )}},
       PlotRange->{{0, 2.}, {-1, 1}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.05], 
          Scaled[0.05]}},
       Ticks->{Automatic, Automatic}], {576., -193.5}, 
      ImageScaled[{0.5, 0.5}], {360., 360.}]}, {InsetBox[
      GraphicsBox[{{}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.011000000000000001`], AbsoluteThickness[1.6], 
         PointBox[CompressedData["
1:eJxTTMoPSmViYGDwAGIQDQEf7BlQwNDhS5zp+z295P3+art2gfzm4/vvC2an
W91/at8t9VHyUPRze4fDvdpLFd/Y38z648XceM/eptCJZVvI2/1ladpOh6fd
3I+m3x5N/340/fvR9NvjcN9+GIvZ70bSne7H+92/bA3XCHu5H41PUP/dh/xd
PE3v9icEyJ2vDbi8H41vf2/2qmcLOt7Zi0WFCe5Su2w//2PIJtb8M/uFbBeI
BRu/36/1PjvS1vbk/pAzUqu04t/vj1CcfD8h6t7+CFG+vaI6b9D170fTb4+m
3x5NP3r4wcJ/Pyz8rOMdX6pKvbBvsHSO2cLz1L7aPmaFcc77/aYf9+2LMTmx
H4f77WH2f8q9M1n1z5P9EWVzb03UeGHPomJ3wUno1n5OgYQbFZZv99ecWB3s
4/hmv+T7NYJS3Pfs3cQ6ZvS+emgf++mW6armV/Y5N0QDFp+/ZD93976jatPe
2Ver75m9Teel/cEy/w6Fg4/t0fTvR9O/H03/fjT9uNIPzP/o/rVHCw90/+9H
8/9+NP+ihwe6/2Hu3w/zf0By3eyMb8BwOjWv5FzFNXuDBe9XhNxvsP+YE3Zl
x//3BNOf9vF7x2ZbvLcXm78ybb7gGXs0Pq7wh9m/H82+/Wju2Q8AOo/aRw==

          "]]}, {{}, {}}},
       AspectRatio->1,
       Axes->{True, True},
       AxesLabel->{None, None},
       AxesOrigin->{0, 0},
       DisplayFunction->Identity,
       Frame->{{False, False}, {False, False}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       Method->{
        "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
         "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& )}},
       PlotRange->{{-1., 1.}, {-0.9999660632342097, 0.9999660632342097}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.05], 
          Scaled[0.05]}},
       Ticks->{Automatic, Automatic}], {192., -580.5}, 
      ImageScaled[{0.5, 0.5}], {360., 360.}], 
     TagBox[InsetBox["", {576., -580.5}, {Center, Center}, {360., 360.}],
      "InsetString"]}, {InsetBox[
      GraphicsBox[{{}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.011000000000000001`], AbsoluteThickness[1.6], 
         PointBox[CompressedData["
1:eJxTTMoPSmViYGAwA2IQDQEf7BlQAAZ/PwE+If2EzIPL35u96tmCjnf2YlFh
grvULtujy8//GLKJNf/MfiHbBWLBxu/3n63WmSroesO+//qSHRqSj+3Fvxqd
mHvr+v5K5kkyk60e7/9d8ubZpPlv7HXfnDYonHvHvj1n39193k/2p7IxPfvJ
eMVe72xloWX6k/3G6+Ja3k+A2wd3n8SZvt/TS97vr7ZrF8hvPr4fB98eyrfH
wYerr+pscbFO37dftVrpEOux9/vvC2anW91/at8t9VHyUPRzeyh/P5SPbp89
evig6d8PDR97aPjY+4daf555/97+pmW5z726H+wv2rHVUsfg2X6Xben77Pcf
3H/31hfGyk3v7R3bhN6VTjxof6Am5uLm/of2z4TmbljcecdelstB2H/as/32
anw9JtOX7j8Z/l/+vP/D/eLqfpM2vXxlX3NidbCP45v9ku/XCEpx39uPg28P
5dvj4MPVv9hxck1G1Qt7hS0Mi0rmPLF3E+uY0fvqoX3sp1umq5pf7Yfy90P5
6OGLkV7QwhMjfrvfu735U3TL/lwi/xffmEf797u/XNja/th+jVHlI8vb1+wT
XKJ9a68/sd87K/CahceL/XPMPJ2OsD21l/LuTPHbccGepdN8qmboSfvZ+vZf
JXc+3X+z+M/3jXN320tM/P7f8MJ7ewDpumvV
          "]]}, {{}, {}}},
       AspectRatio->1,
       Axes->{True, True},
       AxesLabel->{None, None},
       AxesOrigin->{0, 0},
       DisplayFunction->Identity,
       Frame->{{False, False}, {False, False}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       Method->{
        "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
         "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& )}},
       PlotRange->{{-1., 1.}, {-0.9929226676648325, 0.9941644667965504}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.05], 
          Scaled[0.05]}},
       Ticks->{Automatic, Automatic}], {192., -967.5}, 
      ImageScaled[{0.5, 0.5}], {360., 360.}], InsetBox[
      GraphicsBox[{{}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.012833333333333334`], AbsoluteThickness[1.6], 
         PointBox[CompressedData["
1:eJxTTMoPSmViYGAwBGIQDQEf7BlQAAZ/PwF5aqsnVT/d3Lvr3e9JLf/f73+g
bj1N3KLNHo2/H908iTN9v6eXvN9fbdcukN98fD8Ovj2Ub08kH66/qrPFxTp9
337VaqVDrMfe778vmJ1udf+pfbfUR8lD0c/tcfD3Q/no7kE33x7d/5PeXlY/
Jv9sP9+Rn0dXyD23v/X21VvWeU/3K9vH2qrPeG6P3f/3oe7fvh+i/5o9RP/1
/Q/ucySFnn+yf37T4kLnoxftFz7qEjmdfN9+7pv5Up0PdkD9cxXq/uv7m0Ru
Tgnf9sT+dsIt3ukWl/annr9yo1Xs2X7p224uxksP79dqUvwz+9wT++5LMbXL
T1zcj+5+7PGNAACuNvRd
          "]]}, {{}, {}}},
       AspectRatio->1,
       Axes->{True, True},
       AxesLabel->{None, None},
       AxesOrigin->{0, 0},
       DisplayFunction->Identity,
       Frame->{{False, False}, {False, False}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       Method->{
        "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
         "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& )}},
       PlotRange->{{-1., 1.}, {-0.9929226676648325, 0.7373233984489825}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.05], 
          Scaled[0.05]}},
       Ticks->{Automatic, Automatic}], {576., -967.5}, 
      ImageScaled[{0.5, 0.5}], {360., 360.}]}}, {}},
  ImageSize->Automatic,
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{3.8762230577985287`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"146b959d-9cbb-425b-8e87-f790523eeec6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"verifyData", "[", "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "data", " ", "is", " ", "unitary", " ", "and", " ", "obeys", 
    " ", "pentagons"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8753392125050087`*^9, 3.8753392142389517`*^9}, {
  3.875342934562784*^9, 3.875342936361535*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"c7a3e251-fdff-4c19-91ea-da114e5b9c03"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Pentagons: \"\>", "\[InvisibleSpace]", "\<\"\[Checkmark]\"\>"}],
  SequenceForm["Pentagons: ", "\[Checkmark]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8762230839644423`*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"f82743c4-cc2a-479d-8bdb-2d17fa36bd08"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Unitary: \"\>", "\[InvisibleSpace]", "\<\"\[Checkmark]\"\>"}],
  SequenceForm["Unitary: ", "\[Checkmark]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8762230877271433`*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"c53156f3-cfd2-4808-92a7-fa0a2de3dc92"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"verifyInvertibility", "[", "]"}], 
  RowBox[{"(*", 
   RowBox[{"Verify", " ", "invertiblility", " ", "formula", " ", "holds"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.875339275047719*^9, 3.875339283566886*^9}, {
  3.8753429396816187`*^9, 3.875342972801589*^9}, {3.8753480076724854`*^9, 
  3.8753480101933413`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"fba6c53a-07cd-4fc3-834d-bd44d396a570"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Invertibility criteria: \"\>", 
   "\[InvisibleSpace]", "\<\"\[Checkmark]\"\>"}],
  SequenceForm["Invertibility criteria: ", "\[Checkmark]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8762230878256893`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"166418a2-4e1f-4323-bf1c-0dea6f93c50a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"schurOrthogQ", "[", "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Verify", " ", "matrix", " ", "element", " ", "orthogonalityholds"}], 
   "*)"}]}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"ad04e3ef-7070-47c4-829a-b7848eec51bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Schur orthogonality: \"\>", 
   "\[InvisibleSpace]", "\<\"\[Checkmark]\"\>"}],
  SequenceForm["Schur orthogonality: ", "\[Checkmark]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.876223087885693*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"9d90169e-9252-4f13-bf4e-f91b3abd5ebd"]
}, Open  ]]
},
WindowSize->{1920., 1019.25},
WindowMargins->{{1920, Automatic}, {18.75, Automatic}},
DockedCells->{},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.9 Inherited,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d35f60ef-8028-4723-abf6-059f873b58c2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 7357, 113, 106, "Input",ExpressionUUID->"2e0a17db-b4d7-4261-85dc-0212620666fc"],
Cell[7918, 135, 4831, 96, 179, "Input",ExpressionUUID->"df4ad1f5-64b9-45d4-86b8-b4a07bf45a94"],
Cell[CellGroupData[{
Cell[12774, 235, 582, 13, 26, "Input",ExpressionUUID->"82b2e7dc-068c-4101-b7a0-a82406e64206"],
Cell[CellGroupData[{
Cell[13381, 252, 204, 4, 20, "Print",ExpressionUUID->"8a635456-5280-4826-bcd7-8c494dd04610"],
Cell[13588, 258, 197, 4, 20, "Print",ExpressionUUID->"8a397d3a-df3f-4cdb-a613-92b21aaa2c0b"],
Cell[13788, 264, 203, 4, 20, "Print",ExpressionUUID->"525844c1-100a-41d6-ad53-663b543f9789"],
Cell[13994, 270, 200, 4, 20, "Print",ExpressionUUID->"52775af8-76f3-42f4-963e-2aa678fda550"],
Cell[14197, 276, 337, 8, 20, "Print",ExpressionUUID->"c742db9c-776f-41a2-9f55-148be4e8d69a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14583, 290, 1544, 38, 102, "Input",ExpressionUUID->"b28bba1d-7273-4e67-ad22-4beb68a61656"],
Cell[16130, 330, 5715, 155, 155, "Output",ExpressionUUID->"e3c0a2bc-b154-409c-a633-fb0bba041895"],
Cell[21848, 487, 5320, 139, 155, "Output",ExpressionUUID->"5ea27e86-a8b1-425c-81fa-56bb4bd48111"],
Cell[27171, 628, 3881, 101, 96, "Output",ExpressionUUID->"a68fc5f4-2563-4bd4-82d2-5dc8f9cd8bf8"],
Cell[31055, 731, 2150, 64, 87, "Output",ExpressionUUID->"17a13278-7c66-4a04-aa9f-3ccc6fe817bf"],
Cell[33208, 797, 206, 4, 30, "Output",ExpressionUUID->"1111e71b-2774-4c33-b855-e9e1a58d5bb8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33451, 806, 571, 12, 26, "Input",ExpressionUUID->"a41b76b8-9444-4b84-926b-d9c0a6da747f"],
Cell[34025, 820, 2451, 33, 68, "Output",ExpressionUUID->"209d5688-ddee-46b2-a030-60a23849f066"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36513, 858, 583, 13, 26, "Input",ExpressionUUID->"48ce234d-15e3-42b4-9d45-9aa1cd2bdcd2"],
Cell[37099, 873, 1313, 19, 50, "Output",ExpressionUUID->"cd020948-8c98-485b-acf6-fc664cc93b32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38449, 897, 647, 15, 26, "Input",ExpressionUUID->"0b719a6f-335e-4594-b0f1-363635135635"],
Cell[39099, 914, 75067, 1907, 139, "Output",ExpressionUUID->"58444575-859f-4157-989f-caaff886bded"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114203, 2826, 612, 14, 26, "Input",ExpressionUUID->"14ce0797-7295-434b-996b-a1a3bdd9160d"],
Cell[114818, 2842, 64919, 1599, 113, "Output",ExpressionUUID->"a2161c6d-8f5f-4c1b-b453-f22e88d9e236"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179774, 4446, 642, 15, 26, "Input",ExpressionUUID->"0c7d8db8-61f9-4069-a7e1-f23a2820257a"],
Cell[180419, 4463, 40421, 977, 88, "Output",ExpressionUUID->"4c139c98-d0be-4cd4-9fa8-889993152c2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220877, 5445, 885, 26, 47, "Input",ExpressionUUID->"2be74dd2-c108-40d5-a29d-84926e43baf6"],
Cell[221765, 5473, 8918, 222, 404, "Output",ExpressionUUID->"146b959d-9cbb-425b-8e87-f790523eeec6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230720, 5700, 410, 9, 26, "Input",ExpressionUUID->"c7a3e251-fdff-4c19-91ea-da114e5b9c03"],
Cell[CellGroupData[{
Cell[231155, 5713, 339, 8, 20, "Print",ExpressionUUID->"f82743c4-cc2a-479d-8bdb-2d17fa36bd08"],
Cell[231497, 5723, 335, 8, 20, "Print",ExpressionUUID->"c53156f3-cfd2-4808-92a7-fa0a2de3dc92"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[231881, 5737, 435, 9, 26, "Input",ExpressionUUID->"fba6c53a-07cd-4fc3-834d-bd44d396a570"],
Cell[232319, 5748, 369, 9, 20, "Print",ExpressionUUID->"166418a2-4e1f-4323-bf1c-0dea6f93c50a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232725, 5762, 267, 7, 26, "Input",ExpressionUUID->"ad04e3ef-7070-47c4-829a-b7848eec51bd"],
Cell[232995, 5771, 361, 9, 20, "Print",ExpressionUUID->"9d90169e-9252-4f13-bf4e-f91b3abd5ebd"]
}, Open  ]]
}
]
*)



==> anc/VecG.m <==
(* ::Package:: *)

buildVecG[G$_]:=Module[
{GEls=GroupElements[G$]},

obsC=obC[#]&/@Range[0,GroupOrder[G$]-1];
V[obC[a_],obC[b_]][obC[c_]]:=V[obC[a],obC[b]][obC[c]]=If[GEls[[a+1]]\[PermutationProduct]GEls[[b+1]]==GEls[[c+1]],1,0];

objNames[obC[x_]]:=objNames[obC[x]]=Module[
{w=GroupElementToWord[G$,GEls[[x+1]]],n,name,f,gens=GroupGenerators[G$],t},
If[Length[w]==0,Return[1]];

f[q_]:=If[q>0,Subscript[\[Sigma], q],Power[Subscript[\[Sigma], Abs[q]],PermutationOrder[gens[[Abs[q]]]]-1]];

name=(PermutationProduct@@(f[#]&/@w)//.{PermutationPower[Subscript[\[Sigma], t_],z_]:>\!\(\*SubsuperscriptBox[\(\[Sigma]\), \(t\), \(Mod[z, PermutationOrder[gens[\([\)\(t\)\(]\)]]]\)]\)});
Return[name//.{PermutationPower[Subscript[\[Sigma], t_]^y_,z_]:>\!\(\*SubsuperscriptBox[\(\[Sigma]\), \(t\), \(Mod[y\ z, PermutationOrder[gens[\([\)\(t\)\(]\)]]]\)]\)}]
];

FData[0]={X0[a_,b_,c_][d_][1,e_,1][1,f_,1]:>1};
]


buildM[G$_,H$_]:=Module[
{GEls=GroupElements[G$],cosets,cosetRepresentatives},

Print["Computing module action"];

cosets=Sort[#]&/@Gather[GEls,GroupElementQ[H$,PermutationProduct[InversePermutation[#1],#2]]&];
cosetRepresentatives=First[#]&/@cosets;

obsM=obM[#]&/@Range[0,Length[cosets]-1];

V[obC[a_],obM[b_]][obM[c_]]:=V[obC[a],obM[b]][obM[c]]=If[GroupElementQ[H$,InversePermutation[cosetRepresentatives[[c+1]]]\[PermutationProduct]GEls[[a+1]]\[PermutationProduct]cosetRepresentatives[[b+1]]],1,0];

objNames[obM[x_]]:=objNames[obM[x]]=Module[
{gname,name},
gname=objNames[obC[Position[GEls,cosets[[x+1,1]]][[1,1]]-1]];
If[gname===1,name="H",name=gname\[PermutationProduct]"H"];
Return[name]
];
FData[1]={X0[a_,b_,c_][d_][1,e_,1][1,f_,1]:>1};
]


multclean[a_,b_,c__]:=multclean[multclean[a,b],c]
multclean[a_]:=a

idempotents[m_,n_]:=Module[
{bs=tubes[m,n][m,n],v$,M,x,w,unit,ids,b,ri},
unit=tube[m,n][m,n][1,unitC,1];

ri[]:=If[x=(RandomInteger[{-5Length[bs],5Length[bs]}]+I RandomInteger[{-5Length[bs],5Length[bs]}]);x==0,ri[],x];

v$=Total[ri[]#&/@bs];
(*v$=v$+star[v$];*)
M=Transpose[(coeff[multclean[v$,#],bs]&/@bs)];
x=DeleteDuplicates[Eigenvalues[M]];

If[Length[x]==1,
ids={v$};
,
b[\[Lambda]_]:=multclean@@Collect[v$-# unit&/@DeleteCases[x,\[Lambda]],bs,Simplify];
ids=b[#]&/@x;
];

Do[
M=Transpose[(coeff[multclean[ids[[i]],#],bs]&/@bs)];
ids[[i]]=ids[[i]]/Eigenvalues[M][[1]];
,{i,1,Length[ids]}];

Return[ids//clean];
]

constructReps[]:=Module[
{eiis,irrs,gps,R,Flg,\[Alpha],j,M,nM,ri,x},

Print["Computing irreps"];

eiis=Table[
Quiet[
x=False;
While[x==False,
x=Check[idempotents[a,b],False];
]];x
,{a,obsM},{b,obsM}]//Flatten;

ri[]:=If[x=(RandomInteger[{-5Length[pictureBasis[]],5Length[pictureBasis[]]}]+I RandomInteger[{-5Length[pictureBasis[]],5Length[pictureBasis[]]}]);x==0,ri[],x];

R=Total[ri[]#&/@pictureBasis[]];
R=1/2 (R+star[R]);

irrs={
{eiis[[1]]}
};

Do[
Flg=False;


Do[
M=multclean[eiis[[j]],R,irrs[[\[Alpha],1]]];
nM=norm[Collect[M,pictureBasis[],N[#,20]&]];

If[norm[M]!=0,AppendTo[irrs[[\[Alpha]]],clean[M/norm[M] norm[irrs[[\[Alpha],1]]]]];Flg=True;Break[]];

,{\[Alpha],1,Length[irrs]}
];
If[!Flg,AppendTo[irrs,{eiis[[j]]}]];
,{j,2,Length[eiis]}];


obsD=obD[#]&/@Range[0,Length[irrs]-1];

objNames[obD[x_]]:=Subscript[\[DoubledPi], x];

(dimRep[obD[#]]=Length[irrs[[#+1]]])&/@Range[0,Length[irrs]-1];

Do[e[obD[\[Alpha]]][j,0]=irrs[[\[Alpha]+1]][[j+1]],{\[Alpha],0,Length[obsD]-1},{j,0,dimRep[obD[\[Alpha]]]-1}];

e[r_][i_,j_]/;(j>i):=e[r][i,j]=star[e[r][j,i]]//RootReduce//Simplify;
e[r_][i_,j_]/;(0<j<=i<dimRep[r]):=e[r][i,j]=multclean[e[r][i,0],e[r][0,j]];
]


goodMatrixUnitsQ[]:=Module[{S,T1,T2},
S=Total[#^2&/@(dimRep[#]&/@obsD)]==Length[pictureBasis[]];

T1=Table[
Table[
Quiet[Collect[mult[e[\[Alpha]][i,j],e[\[Beta]][k,l]]-If[j==k&&\[Alpha]===\[Beta],e[\[Alpha]][i,l],0],pictureBasis[],Chop[N[#]]&]==0]
,{i,0,dimRep[\[Alpha]]-1},{j,0,dimRep[\[Alpha]]-1},{k,0,dimRep[\[Beta]]-1},{l,0,dimRep[\[Beta]]-1}
],{\[Alpha],obsD},{\[Beta],obsD}]//Flatten//DeleteDuplicates;
Print["A"];
T2=Table[
clean[e[\[Alpha]][i,j]-star[e[\[Alpha]][j,i]]]==0
,{\[Alpha],obsD},{i,0,dimRep[\[Alpha]]-1},{j,0,dimRep[\[Alpha]]-1}]//FullSimplify//RootReduce//Flatten//DeleteDuplicates;
T1=={True}&&T2=={True}&&S
]


computeMoritaDual[G$_,H$_]:=computeMoritaDual[G$,H$,True]

computeMoritaDual[G$_,H$_,computeIntertwiners_]:=Module[{},
buildVecG[G];
buildM[G,H];
constructReps[];
(*Print["Verifying representations"];
Print["Good irreps: ",If[goodMatrixUnitsQ[],"\[Checkmark]","\:2717"]];*)
If[Length[obsM]==1,matrixRepresentations[G$]];

If[computeIntertwiners,
Print["Computing intertwiners"];
Monitor[
Do[VEmbedding[c->a\[CircleTimes]b,\[Mu]],{a,obsD},{b,obsD},{c,fusionProduct[a,b]},{\[Mu],V[a,b][c]}];
,ProgressIndicator[(Position[obsD,b][[1,1]]+(Position[obsD,a][[1,1]]-1)Length[obsD])/Length[obsD]^2]];
Print["Verifying isometric"];
Print["Isometric: ",If[isometricQ=={True},"\[Checkmark]","\:2717"]];
]
];

verifyData[]:=Module[{},
Print["Pentagons: ",If[pentagonQ[0]&&pentagonQ[1]&&pentagonQ[2,1]&&pentagonQ[2,2]&&pentagonQ[3]&&pentagonQ[4],"\[Checkmark]","\:2717"]];
Print["Unitary: ",If[unitaryQ[0]&&unitaryQ[1]&&unitaryQ[2]&&unitaryQ[3]&&unitaryQ[4],"\[Checkmark]","\:2717"]];

]


verifyInvertibility[]:=Module[{dimCrit,charCrit},

dimCrit=dtot["C"]==dtot["D"];

charCrit=1/Length[obsM] Table[
Sum[dim[a]/dim[b]^2 F[a,b,c][d][\[Alpha],b,\[Mu]][\[Mu],d,\[Beta]]Conjugate[F[a,b,c$][d][\[Alpha],b,\[Nu]][\[Nu],d,\[Beta]]],{a,obsC},{b,Select[obsM,V[a,#][#]>0&]},{d,Select[Intersection[fusionProduct[b,c],fusionProduct[b,c$]],V[a,#][#]>0&]},{\[Alpha],V[a,b][b]},{\[Beta],V[a,d][d]},{\[Mu],V[b,c][d]},{\[Nu],V[b,c$][d]}]

,{c,obsD},{c$,obsD}
]==IdentityMatrix[Length[obsD]]//RootReduce;
Print["Invertibility criteria: ",If[dimCrit&&charCrit,"\[Checkmark]","\:2717"]]
]


schurOrthogQ[]:=Print["Schur orthogonality: ",If[
(Table[
RootReduce@Simplify[Sum[dim[a]F[a,b,c][d][\[Alpha],e,\[Beta]][\[Mu],f,\[Nu]]Conjugate[F[a,b,c$][d][\[Alpha],e,\[Beta]$][\[Mu]$,f,\[Nu]]],{a,obsC},{\[Alpha],V[a,b][e]},{\[Nu],V[a,f][d]}]]-(dim[e]dim[f])/dim[c] KroneckerDelta[\[Beta],\[Beta]$]KroneckerDelta[\[Mu],\[Mu]$]If[c===c$,1,0]==0
,{b,obsM},{c,obsD},{c$,obsD},{e,obsM},{d,Intersection[fusionProduct[e,c],fusionProduct[e,c$]]},{f,Intersection[fusionProduct[b,c],fusionProduct[b,c$]]},{\[Beta],V[e,c][d]},{\[Beta]$,V[e,c$][d]},{\[Mu],V[b,c][f]},{\[Mu]$,V[b,c$][f]}
]//Flatten//DeleteDuplicates)=={True},"\[Checkmark]","\:2717"]]


matrixRepresentations[G$_]:=Module[{},
If[Length[obsM]==1,
Subscript[\[Rho], x_][g_]:=Module[{
bs=v[obD[x]][#]&/@Range[0,dimRep[obD[x]]-1]
},
Transpose[(coeff[
multclean[
tub[obM[0],obM[0]][obM[0],obM[0]][1,obC[Position[GroupElements[G$],g][[1,1]]-1],1],#
],bs
]&/@bs)]//FullSimplify
];

Subscript[\[Chi], x_][g_]:=Tr[Subscript[\[Rho], x][g]];

conjugacyClasses[G$$_]:=Sort[#]&/@GroupOrbits[G$$,GroupElements[G$$]];
conjugacyClassRepresentatives[G$$_]:=First[#]&/@conjugacyClasses[G$$];
]
]

